The $pp\to W(\to l\nu)+\gamma$ process at next-to-next-to-leading order

We present details of the calculation of the $pp\to W(\to l\nu) \gamma$ process at next-to-next-to-leading order in QCD, calculated using the jettiness slicing method. The calculation is based entirely on analytic amplitudes. Because of the radiation zero, the NLO QCD contribution from the $gq$ channel is as important as the contribution from the Born $q\bar{q}$ process, disrupting the normal counting of leading and sub-leading contributions. We also assess the importance of electroweak (EW) corrections, including the EW corrections to both the six-parton channel $0\to \bar{u} d \nu e^+\gamma g$ and the five-parton channel $0\to \bar{u} d \nu e^+ \gamma$. Previous experimental results have been shown to agree with theoretical predictions, taking into account the large experimental errors. With the advent of run II data from the LHC, the statistical errors on the data will decrease, and will be competitive with the error on theoretical predictions for the first time. We present numerical results for $\sqrt{s}=7$ and 13 TeV. Analytic results for the one-loop six-parton QCD amplitude and the tree-level seven-parton QCD amplitude are presented in appendices.

==> anc/Eq._C.10_-_LC_uppe_mp <==
((1)/((s(1,5)+s(1,6)+s(5,6)))*((za(3,4)*zab2(6,1,5,4)**2*zab2(5,1,6,2)**2)/(za(1,6)*zab2(6,1,5,2)**3)
+(za(2,3)**2*zb(1,6)**2*zb(3,4))/(zab2(2,1,6,5)*zb(1,5))
)*LsminOneTMH(s(2,6),(s(1,5)+s(1,6)+s(5,6)),s(1,5),s(3,4))
-(za(1,2)**3*za(3,4)*zb(4,5)**2*(s(1,2)+s(1,6)+s(2,6))**2)/(za(1,6)*za(6,2)*zab2(1,2,6,5)**3*zab2(2,1,6,5))*LsminOneTMH(s(1,5),(s(1,2)+s(1,6)+s(2,6)),s(2,6),s(3,4))
+(zb(1,6)**2*za(2,3)**2*zb(3,4))/(zb(1,5)*(s(1,5)+s(1,6)+s(5,6))*zab2(2,1,6,5))*LsminOne(-s(1,5),-(s(1,5)+s(1,6)+s(5,6)),-s(1,6))
-(zb(1,6)*zab2(2,1,6,4)*za(2,3))/(zb(1,5)*za(1,6)*zab2(2,1,6,5))*LsminOne(-s(1,6),-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
-(T_sum-T_SL)*iTm(s(1,5),s(2,6),s(3,4))
+L56mp
+Vpole_lc((s(1,2)+s(1,6)+s(2,6)))*Alo_Qu_mp())

==> anc/Eq._C.11_-_T_sum <==
((s(3,4)*(
2*(za(1,5)*zb(1,6)*za(2,3)*zab2(5,1,6,4))/(za(1,6)*(s(2,3)+s(2,4)+s(3,4))**2)
-(za(1,2)*zb(1,5)*za(2,3)*zab2(2,1,6,4)*zab2(5,1,6,2))/(za(1,6)*zab2(2,1,6,5)*zab2(6,1,2,5)*(s(2,3)+s(2,4)+s(3,4)))
-2*(za(1,5)*zb(1,6)*za(2,3)*zb(2,4)*za(5,6))/(za(1,6)*zab2(6,1,5,2)*(s(2,3)+s(2,4)+s(3,4)))
+(za(1,2)*zab2(3,2,5,1)*zab2(5,1,6,4))/(za(1,6)*zab2(6,1,2,5)*(s(2,3)+s(2,4)+s(3,4)))
-(za(1,2)*zb(2,6)*za(3,6)*zb(4,5)*zab2(5,2,6,1))/(zab2(1,2,6,5)*zab2(6,1,5,2)*zab2(6,1,2,5))
+(2*za(2,6)*zb(2,6)*zab(1,5,6)*zab2(3,1,5,4)*zab2(5,2,6,1))/(zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6))
+(za(1,2)*zb(2,6)*zab2(3,1,5,4)*zab2(5,2,6,1)*(s(1,2)+s(2,5)+s(1,6)+s(5,6)))/(zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6))
-(za(1,2)*zb(1,6)*zb(2,4)*za(3,6)*za(5,6))/(za(1,6)*zab2(6,1,5,2)*zab2(6,1,2,5))
+(za(1,2)*zb(1,4)*za(3,5))/(za(1,6)*zab2(6,1,2,5))
)))

==> anc/Eq._C.12_-_T_SL <==
# With symmetry: [('214365', True, '+')] = [permuation, angle-square swap, sign]
((s(3,4)*(
+(za(1,3)*zb(5,6)*zab2(5,2,6,1)*zab2(1,3,5,4)*((s(1,3)+s(1,4)+s(3,4))-(s(3,4)+s(3,5)+s(4,5)))*(s(1,2)-s(5,6)))/(zab2(1,2,6,5)**2*zab2(6,1,5,2)*DeltaTM(1,5,2,6))
+(za(3,6)*zb(4,5)*zab2(5,1,2,6)*(s(3,4)-s(5,6)))/(2*zab2(1,2,6,5)*zab2(6,1,5,2)*zab2(6,1,2,5))
+(za(1,3)*zb(1,5)*zb(3,4)*za(3,6)*zab2(5,1,2,6))/(zab2(1,2,6,5)*zab2(6,1,5,2)*zab2(6,1,2,5))
-(3*za(1,5)*zb(1,5)*za(1,6)*zb(2,6)*zab2(2,1,5,6)*zab2(3,1,5,4)*zab2(5,2,6,1)*(s(1,2)+s(1,6)+s(2,5)+s(5,6)))/(zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6)**2)
-(6*za(1,5)**2*zb(1,5)*zb(2,5)*za(2,6)*zb(2,6)*zab2(2,1,5,6)*zab2(3,1,5,4)*zab2(5,2,6,1))/(zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6)**2)
+(za(1,3)*zb(4,6)*za(5,6)*zb(5,6)*zab2(5,2,6,1)*((s(1,3)+s(1,4)+s(3,4))-(s(3,4)+s(3,5)+s(4,5))-s(2,4)))/(zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6))
+(2*zb(1,2)*za(1,3)*zb(5,6)*zab2(5,2,6,1))/(zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6))
*(-za(1,2)*zb(1,4)*za(1,5)-2*za(1,2)*zb(2,4)*za(2,5)-za(1,2)*zb(3,4)*za(3,5)-2*za(1,3)*za(2,5)*zb(3,4)+2*za(1,5)*za(2,5)*zb(4,5))
+(za(1,3)*za(5,6)*zb(5,6)*zab2(5,2,6,1))/(2*zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6))*(-4*za(1,2)*zb(1,4)*zb(2,6)-za(2,3)*zb(2,4)*zb(3,6)-3*za(2,4)*zb(2,4)*zb(4,6))
+(4*za(1,2)*zb(1,2)*za(1,3)*za(1,6)*zb(1,6)*zb(4,6)*zab2(5,2,6,1))/(zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6))
-(za(1,2)*za(3,5)*(zb(1,2)*zb(4,6)+zb(1,4)*zb(2,6))*((s(1,3)+s(1,4)+s(3,4))-(s(3,4)+s(3,5)+s(4,5)))*((s(1,2)+s(1,5)+s(2,5))-(s(1,5)+s(1,6)+s(5,6))))/(2*zab2(1,2,6,5)*zab2(6,1,5,2)*DeltaTM(1,5,2,6))
+(za(1,2)*za(3,5)*(-3*zb(1,2)*zb(4,6)+zb(1,4)*zb(2,6)))/(2*zab2(1,2,6,5)*zab2(6,1,5,2))
+(za(2,3)*zb(4,5)*zab2(5,1,2,6))/(zab2(1,2,6,5)*zab2(6,1,2,5))
+(zb(4,6)*zab2(5,2,6,1)*(4*za(1,2)*(za(3,5)*zb(5,6)+za(1,3)*zb(1,6))-za(1,3)*za(2,5)*zb(5,6)))/(zab2(1,2,6,5)*DeltaTM(1,5,2,6))
-(3*za(1,2)*zb(1,6)*za(3,5)*zb(4,6)*((s(1,3)+s(1,4)+s(3,4))-(s(3,4)+s(3,5)+s(4,5))))/(zab2(1,2,6,5)*DeltaTM(1,5,2,6))
-(zb(1,6)*za(2,5)*za(3,5)*zb(4,6))/(2*DeltaTM(1,5,2,6))
)
))

==> anc/Eq._C.13_-_L56mp <==
(s(3,4)*(
+(1)/(DeltaTM(1,5,2,6))*(zab2(2,1,5,6)*zab2(5,2,6,1)*zab2(3,1,5,4))/(2*za(3,4)*zb(3,4)*zab2(1,2,6,5)*zab2(6,1,5,2))*((za(1,6)*delta2(1,5,2,6,3,4))/(za(2,6))
-(zb(2,5)*delta2(2,6,1,5,3,4))/(zb(1,5))
)
-(zb(1,4)*zb(2,6)*za(1,2)**2*za(1,3))/(2*zb(3,4)*za(1,6)*za(3,4)*zab2(1,2,6,5)**2)*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
-(1)/(2)*(zb(2,4)**2*za(2,5)**2*(s(2,3)+s(2,4)+s(3,4)))/(za(1,6)*s(3,4)**2*zb(3,4)*zab2(6,1,5,2))*Lone(-(s(2,3)+s(2,4)+s(3,4)),-s(3,4))
+(za(5,6)*zb(4,6))/(za(1,6)*zb(1,5)*zb(3,4)*zab2(6,1,5,2))*((za(5,6)*zb(1,5)*zb(4,2))/(zab2(6,1,5,2))
-2*(zab2(5,1,6,4))/(za(1,5))
)
*Lzero(-(s(1,5)+s(1,6)+s(5,6)),-s(1,5))
+(zb(2,4))/(za(1,6)*zb(3,4)*zab2(6,1,5,2)*s(3,4))*((zab2(5,2,3,4)+zb(1,4)*za(1,5))*za(2,5)
+(za(5,6)*zab2(2,1,5,4)*zab2(5,1,6,2))/(zab2(6,1,5,2))
)
*Lzero(-(s(2,3)+s(2,4)+s(3,4)),-s(3,4))
+(za(1,2)*za(3,5))/(za(1,6)*za(2,6)*za(3,4)*zab2(1,2,6,5))*((zb(4,5)*za(1,2)*za(3,4))/(zab2(1,2,6,5))
-(zab2(2,1,6,4))/(zb(3,4))
)
*Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(3,4))
-(1)/(2)*(zb(4,6)**2*za(5,6)**2*(s(1,5)+s(1,6)+s(5,6)))/(zb(3,4)*za(1,6)*s(1,5)**2*zab2(6,1,5,2))*Lone(-(s(1,5)+s(1,6)+s(5,6)),-s(1,5))
+(1)/(2)*(zb(3,4)*za(1,2)*za(3,5)**2*zab2(2,3,4,5))/(za(1,6)*za(2,6)*s(3,4)**2*zab2(1,2,6,5))*Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(3,4))
+Lnrat(-s(1,5),-s(2,6))*(1)/(2*DeltaTM(1,5,2,6))*(1)/(zab2(1,2,6,5)*zab2(6,1,5,2))*(-12*zb(1,2)*za(1,2)*zb(1,6)*za(1,5)*zab2(3,1,5,4)
-10*zb(1,2)*za(1,2)*zb(2,6)*za(2,5)*zab2(3,1,5,4)
-3*(za(1,3)*zb(1,2)*za(3,5)*zab2(2,1,5,6)*(s(1,5)-s(2,6)-s(3,4)))/(za(3,4))
+3*(za(1,3)*zb(2,6)*za(2,3)*zab2(5,2,6,1)*(s(1,5)-s(2,6)))/(za(3,4))
-(zb(2,4)*za(1,5)*zab2(2,1,5,6)*zb(1,4)*(s(1,5)-s(2,6)))/(zb(3,4))
+(zb(2,4)*za(1,5)*zab2(2,1,5,6)*zb(4,5)*zab2(5,2,6,1))/(zb(3,4))
-3*(zb(2,4)*zb(4,6)*za(1,2)*zab2(5,2,6,1)*(s(1,5)-s(2,6)))/(zb(3,4))
-2*(zb(4,5)*zb(4,6)*za(1,5)*zab2(5,2,6,1)*(s(1,5)-s(2,6)))/(zb(3,4))
+8*zab(3,1,4)*zab(5,1,2)*zab2(2,1,5,6)
+6*zab(3,1,4)*zab(5,6,2)*zab2(2,1,5,6)
+6*zab(3,5,4)*zab(5,1,2)*zab2(2,1,5,6)
+2*zab(3,5,4)*zab(5,6,2)*zab2(2,1,5,6)
+zb(1,4)*zb(2,5)*za(1,5)*za(3,5)*zab2(2,1,5,6)
-2*zb(1,2)*zb(4,6)*za(3,5)*za(2,5)*zab2(1,2,6,5)
-8*zb(1,6)*zb(4,6)*za(3,5)*za(5,6)*zab2(1,2,6,5)
+2*zb(4,6)*za(1,3)*za(1,6)*zb(1,6)*zab2(5,2,6,1)
+zab2(5,2,6,1)*(2*zb(4,6)*za(1,3)*zab2(1,2,5,1)
+2*zb(4,6)*zab2(1,3,4,2)*za(2,3)
+6*zb(4,6)*za(1,6)*zab2(3,2,5,6)
-4*zb(2,4)*zab2(1,3,4,6)*za(2,3)
+za(1,2)*zb(2,6)*zab2(3,1,5,4))
+(zb(2,6)*za(1,3)*za(3,6)*zab2(2,1,5,6)*zab2(5,2,6,1))/(za(3,4))
-2*(zb(2,6)*za(5,6)*zab2(3,1,5,4)*(s(1,2)-s(5,6))*((s(1,2)+s(1,5)+s(2,5))-(s(1,5)+s(1,6)+s(5,6))))/(zab2(6,1,5,2))
-2*(zb(5,6)*za(1,5)*zab2(3,1,5,4)*(s(1,2)-s(5,6))*((s(1,3)+s(1,4)+s(3,4))-(s(3,4)+s(3,5)+s(4,5))))/(zab2(1,2,6,5))
)
+(1)/(zab2(6,1,5,2))*((za(1,5)*zb(1,4)*zab2(1,2,6,4))/(zb(3,4)*za(1,6)*zab2(1,2,6,5))
-(3)/(2)*(zb(1,6)*za(1,3)*za(3,5))/(za(3,4)*zab2(1,2,6,5))
+(3)/(2)*(zab2(5,1,6,4)**2)/(zb(3,4)*za(1,6)*(s(2,3)+s(2,4)+s(3,4)))
)
*Lnrat(-s(1,5),-s(2,6))
+Lnrat(-s(1,5),-s(3,4))*(1)/(2*DeltaTM(1,5,2,6))*(1)/(zab2(1,2,6,5)*zab2(6,1,5,2))*(-3*za(1,2)*za(3,5)*zb(1,2)*zb(2,4)*zab2(2,1,5,6)
-za(1,5)*zb(1,4)*zab2(3,4,5,2)*zab2(2,1,5,6)
-za(1,5)*za(2,5)*zb(1,5)*zb(2,6)*zab2(3,1,5,4)
+za(1,5)*za(1,6)*zb(1,6)**2*zab2(3,1,5,4)
+3*za(1,2)*za(3,5)*zb(1,6)*zb(4,6)*zab2(6,1,5,2)
+zab2(5,2,6,1)*(5*za(1,2)*za(2,3)*zb(2,4)*zb(2,6)
+5*za(1,5)*za(3,6)*zb(4,6)*zb(5,6)
+4*za(1,5)*za(2,3)*zb(2,4)*zb(5,6)
+za(1,6)*za(3,4)*zb(4,6)**2)
+(za(1,2)*za(3,6)*zb(4,6)*zab2(5,2,6,1)*(s(1,5)-s(3,4)))/(za(2,6))
-2*(za(1,2)*za(2,3)*zb(2,4)*zab2(5,2,6,1)*(s(1,5)-s(3,4)))/(za(2,6))
+(za(1,2)*zab2(3,1,5,4)*zab2(5,2,6,1)*zab2(6,1,5,6))/(za(2,6))
+3*(za(1,2)*za(2,5)*zb(1,2)*zab2(3,1,5,4)*(s(1,5)-s(3,4)))/(za(2,6))
+2*(za(5,6)*zab2(2,1,5,6)*zab2(3,1,5,4)*(s(1,5)-s(3,4)))/(za(2,6))
+2*(zab2(3,1,5,4)*zab2(5,3,4,2)*(s(1,2)-s(5,6))*((s(1,2)+s(1,5)+s(2,5))-(s(1,5)+s(1,6)+s(5,6))))/(zab2(6,1,5,2))
)
+(1)/(2*DeltaTM(1,5,2,6))*(1)/(zab2(1,2,6,5)*zab2(6,1,5,2))*((zb(1,2))/(zb(1,5))*(3*zb(1,4)*za(3,2)*za(1,5)*zb(5,6)*(s(2,6)-s(3,4))
-zab2(2,1,5,6)*zab2(3,1,5,4)*((s(2,5)+s(2,6)+s(5,6))-s(3,4)))
+2*za(3,5)*zab2(2,1,5,6)*(zb(1,2)*zb(2,4)*za(1,2)
-3*zb(1,2)*zb(3,4)*za(1,3))
-3*zb(1,2)*zb(4,6)*za(1,2)*za(3,5)*(s(1,6)+s(2,6)-s(3,4))
-4*zb(1,2)*zb(1,4)*za(1,3)*za(1,5)*zab2(2,1,5,6)
-zb(2,4)*zb(2,5)*za(2,5)*za(3,5)*zab2(2,1,5,6)
-8*zb(1,2)*za(1,2)*za(2,5)*zb(2,6)*zab2(3,1,5,4)
+3*zb(2,4)*za(1,2)*zab2(3,4,5,6)*zab2(5,2,6,1)
-3*zb(2,4)*za(1,3)*za(2,5)*zb(5,6)*zab2(5,2,6,1)
+3*za(2,5)*zb(2,6)*zab2(3,1,5,4)*(s(1,5)+s(1,6)+s(5,6))
+za(1,5)*zb(1,6)*zab2(3,1,5,4)*(3*(s(2,3)+s(2,4)+s(3,4))-3*s(3,4)+3*s(1,2)+s(1,2)+s(2,6))
+zb(2,6)*zb(2,5)*za(2,5)**2*zab2(3,1,5,4)
+zb(2,6)*zb(3,4)*za(1,3)*za(2,3)*zab2(5,2,6,1)
-zb(4,6)*zab2(2,1,5,6)*za(3,5)*zab2(6,1,5,2)
-3*zb(2,5)*zb(4,6)*za(1,2)*za(3,5)*za(5,6)*zb(1,6)
-2*(zab2(1,3,4,6)*zab2(3,1,5,4))/(zab2(1,2,6,5))*(s(1,2)-s(5,6))*((s(1,3)+s(1,4)+s(3,4))-(s(3,4)+s(3,5)+s(4,5)))
)
*Lnrat(-s(3,4),-s(2,6))
+(3*za(1,5)*zab2(2,1,5,6)*zab2(3,1,5,4)*zab2(5,2,6,1))/(DeltaTM(1,5,2,6)**2*zab2(1,2,6,5)*zab2(6,1,5,2))*(2*za(1,6)*zb(1,2)*zb(5,6)
+zb(2,5)*(s(1,2)+s(2,5)+s(5,6)-s(1,6))
)
*Lnrat(-s(1,5),-s(3,4))
+(3*zb(2,6)*zab2(2,1,5,6)*zab2(3,1,5,4)*zab2(5,2,6,1))/(DeltaTM(1,5,2,6)**2*zab2(1,2,6,5)*zab2(6,1,5,2))*(2*za(1,2)*za(5,6)*zb(2,5)
+za(1,6)*(s(1,2)+s(1,6)+s(5,6)-s(2,5))
)
*Lnrat(-s(3,4),-s(2,6))
+(zb(4,6))/(zab2(6,1,5,2))*((zb(2,4)*za(5,6)**2)/(zb(3,4)*za(1,6)*zab2(6,1,5,2))
+(1)/(2)*(za(3,5))/(zab2(1,2,6,5))
)
*Lnrat(-s(3,4),-s(2,6))
+(za(1,2))/(za(2,6)*zb(3,4)*zab2(1,2,6,5)*zab2(6,1,5,2))*((zb(4,5)*zab2(5,1,3,4)*(s(1,2)-s(5,6)))/(zab2(1,2,6,5))
-zb(1,4)*(zab(5,6,4)+(zb(2,4)*za(2,5))/(2))
)
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-s(1,5))
+(za(1,2)*zb(1,4))/(2*za(1,6)*zb(3,4)*zab2(1,2,6,5))*(3*(zb(1,2)*zab2(1,2,3,4))/(zb(1,5)*zab2(6,1,5,2))
+(zb(2,4)*za(1,5))/(zab2(6,1,5,2))
+(zb(2,6)*za(1,2)*zb(4,5))/(zb(1,5)*zab2(1,2,6,5))
+(zb(2,6)*za(1,2)*za(1,3))/(za(3,4)*zab2(1,2,6,5))
+(zb(4,6))/(zb(1,5))
-(zab2(3,1,2,6))/(zb(1,5)*za(3,4))
-3*(za(2,3)*zb(1,6)*zab2(5,2,3,4)*zab2(1,2,6,5))/(za(1,2)*za(3,4)*zb(1,4)*zb(1,5)*(s(2,3)+s(2,4)+s(3,4)))
)
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
+(za(1,2))/(za(2,6)*zab2(1,2,6,5)*zab2(6,1,5,2))*(-(3)/(2)*(zb(1,2)*zb(1,4)*za(2,3))/(zb(1,5))
+(zb(1,4)*za(1,3)*(s(1,2)-s(5,6)))/(zab2(1,2,6,5))
-(zb(4,5)*za(3,5)*za(5,6))/(za(1,6))
)
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
-(3)/(2)*(zab2(5,1,6,4)**2)/(zb(3,4)*za(1,6)*zab2(6,1,5,2)*(s(2,3)+s(2,4)+s(3,4)))*Lnrat(-(s(1,5)+s(1,6)+s(5,6)),-s(3,4))
+(1)/(2*za(1,6)*zb(3,4))*(-(zab2(5,1,6,4)*zb(4,6)*za(5,6))/(za(1,5)*zb(1,5)*zab2(6,1,5,2))
-(zb(1,4)*za(1,3)*za(2,5)*zab2(2,1,6,5))/(zb(1,5)*za(2,6)*za(3,4)*zab2(1,2,6,5))
+(zb(1,6)*za(2,3)*za(3,6)*za(5,6)*zb(3,4))/(zb(1,5)*za(2,6)*za(3,4)*zab2(6,1,5,2))
+(zb(1,6)*za(2,3)*zab2(5,1,6,4))/(zb(1,5)*za(3,4)*(s(2,3)+s(2,4)+s(3,4)))
-(zb(2,4)*za(2,5)**2*zab2(6,1,5,4))/(za(2,6)*s(3,4)*zab2(6,1,5,2))
-(za(1,6)*zb(4,5)*za(3,6)*zab2(2,1,5,6)*zab2(5,2,6,1))/(zb(1,5)*za(2,6)*za(3,4)*zab2(1,2,6,5)*zab2(6,1,5,2))
+(zb(3,4)*za(1,2)*za(2,3)*za(3,5))/(za(2,6)*za(3,4)*zab2(1,2,6,5))
)
))

==> anc/Eq._C.14_-_SL_down_mp <==
(
(zab2(2,1,6,4)*zab2(3,2,5,1))/(za(1,6)*zb(1,5)*zab2(6,1,2,5))*LsminOne(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)),-s(1,6))
+(zab2(3,2,5,1)**2*zb(4,3))/(zb(2,5)*zab2(6,1,2,5)*zab2(6,2,5,1))*
(LsminOne(-s(1,2),-(s(1,2)+s(1,5)+s(2,5)),-s(2,5))
+LsminOneTMHT(s(1,6),(s(1,2)+s(1,5)+s(2,5)),s(2,5),s(3,4)))
+(za(1,2)**2*zab2(6,1,2,4)*(za(1,3)*za(2,6)*zb(1,2)
-za(1,6)*za(3,4)*zb(1,4)
))/(za(1,6)**3*za(2,6)*zb(1,5)*zab2(1,2,6,5))
*LsminOne(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
-(za(2,5)**2*za(4,3)*zb(1,4)**2)/(za(2,6)*zab2(6,2,5,1)*(s(2,5)+s(2,6)+s(5,6)))*LsminOne(-s(2,5),-(s(2,5)+s(2,6)+s(5,6)),-s(5,6))
-(zb(5,6)**2*zab2(3,5,6,2)**2*zb(4,3))/(zb(2,5)**3*zab2(1,2,6,5)*(s(2,5)+s(2,6)+s(5,6)))*LsminOne(-s(2,6),-(s(2,5)+s(2,6)+s(5,6)),-s(5,6))
-(1)/((s(2,5)+s(2,6)+s(5,6)))*((za(2,5)**2*za(5,6)*za(4,3)*zb(1,4)**2)/(za(2,6)*za(5,6)*zab2(6,2,5,1))
+(zb(5,6)*zab2(1,2,5,6)**2*zab2(3,5,6,2)**2*zb(4,3))/(zb(2,5)*zb(5,6)*zab2(1,2,6,5)*zab2(1,5,6,2)**2)
)
*LsminOneTMHT(s(1,2),(s(2,5)+s(2,6)+s(5,6)),s(5,6),s(3,4))
-(zab2(2,1,6,4)**2*za(4,3))/(za(1,6)*zab2(2,1,6,5)*zab2(6,1,2,5))*LsminOneTMHT(s(2,5),(s(1,2)+s(1,6)+s(2,6)),s(1,6),s(3,4))
+(za(3,6)**2*zb(1,5)**2*zb(4,3)*(s(1,2)+s(1,5)+s(2,5))**2)/(zb(2,5)*zab2(6,1,2,5)**3*zab2(6,2,5,1))*LsminOneTMHT(s(5,6),(s(1,2)+s(1,5)+s(2,5)),s(1,2),s(3,4))
+(za(4,3)*zab2(2,1,6,5)**2*zab2(6,1,2,4)**2)/(za(2,6)*zab2(1,2,6,5)*zab2(6,1,2,5)**3)*LsminOneTMHT(s(5,6),(s(1,2)+s(1,6)+s(2,6)),s(1,2),s(3,4))
+((zb(1,6)*zb(4,3)*(za(2,3)**2*s(1,6)*s(2,5)-zaa22(2,1,6,2,5,3)**2))/(zab2(2,1,6,5))
-(za(2,5)*za(4,3)*(zb(1,4)**2*s(1,6)*s(2,5)-zbb22(1,2,5,1,6,4)**2))/(zab2(6,2,5,1))
)
*(iTm(s(1,6),s(2,5),s(3,4)))/(2*za(1,6)*zb(2,5)*zab2(2,6,5,1))
+(T_antisym-T_sym)*iTm(s(1,2),s(3,4),s(5,6))
-(zab2(5,1,2,6))/(zab2(1,3,4,2)*zab2(6,1,2,5))*(((s(1,5)-s(2,6))*za(3,6)*zb(4,5))/(zab2(6,1,2,5))
+za(3,6)*zb(4,6)
+((s(1,2)-s(3,4)-s(5,6))*(s(2,3)+s(2,4)+s(3,4))*zab2(3,1,2,4))/(DeltaTM(1,2,3,4))
+(2*s(3,4)*s(5,6)*zab2(3,1,2,4))/(DeltaTM(1,2,3,4))
)
*Lnrat(-s(1,2),-s(5,6))
+(za(4,3)*zb(4,5)*zab2(2,1,6,4)*(s(3,4)+s(3,5)+s(4,5)))/(zab2(1,2,6,5)*zab2(6,1,2,5)**2)*Lnrat(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)))
+(za(1,3)*zb(2,6)*zab2(3,1,4,6)*zb(4,3))/(zab2(1,2,6,5)*zab2(1,3,4,2)*zb(2,5))*Lnrat(-s(2,6),-s(1,2))
+(zb(2,6)*zab2(3,1,4,2)*zab2(3,1,4,6)*zb(4,3))/(zab2(1,3,4,2)*zb(2,5)**2*(s(1,3)+s(1,4)+s(3,4)))*Lnrat(-s(2,6),-s(5,6))
+(zab2(3,1,2,4)*s(3,4))/(zab2(1,3,4,2)*zab2(6,1,2,5))*((zb(2,6))/(zb(2,5))
+(zab2(5,1,2,6)*((s(2,3)+s(2,4)+s(3,4))-(s(1,3)+s(1,4)+s(3,4))))/(DeltaTM(1,2,3,4))
)
*Lnrat(-s(3,4),-s(1,2))
+(za(1,3)*zb(2,6)*zb(4,6)*s(3,4))/(zab2(1,2,6,5)*zab2(1,3,4,2)*zb(2,5))*Lnrat(-s(3,4),-(s(2,5)+s(2,6)+s(5,6)))
+(za(3,6))/(zab2(6,1,2,5)**2)*((za(1,2)*zbb22(4,1,2,2,6,1))/(za(1,6))
-(zb(1,5)*zab2(3,1,2,6)*zb(4,3))/(zb(2,5))
)
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2))
+(1)/(za(1,6))*((za(1,3)*za(2,6)*zb(1,6)*zb(4,6)-za(1,2)*za(2,3)*zb(1,4)*zb(2,6))/(2*zab2(1,2,6,5)*zb(1,5))
-(za(1,2)*za(1,3)*zb(1,6)*zab2(6,1,2,4))/(zab2(1,2,6,5)*zb(1,5)*za(1,6))
+(za(1,2)*za(3,4)*zb(1,4)*zb(4,6))/(zab2(1,2,6,5)*zb(1,5))
-(3*zab2(3,1,4,6)**2*za(1,6)*zb(4,3))/(2*zab2(1,2,6,5)*zb(2,5)*(s(1,3)+s(1,4)+s(3,4)))
)
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
+(zb(4,3))/(zab2(6,1,2,5)**2)*((za(1,3)*zb(1,5)*zab2(3,2,6,1))/(zb(2,5))
-(za(3,6)*zb(1,6)*zb(4,5)*za(3,4))/(zb(2,5))
+za(2,3)*zab2(3,2,6,1)
)
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-(s(1,2)+s(1,5)+s(2,5)))
-(3*zab2(3,1,4,6)**2*zb(4,3))/(2*zab2(1,2,6,5)*zb(2,5)*(s(1,3)+s(1,4)+s(3,4)))*Lnrat(-(s(2,5)+s(2,6)+s(5,6)),-s(3,4))
-(za(1,2)**2*zb(1,4)*(zab(3,4,1)-zab(3,5,1)))/(2*zab2(1,2,6,5)*za(1,6)*za(2,6)*zb(1,5))
*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
-za(2,6)*(-(za(1,2)*za(3,6)*zb(1,2)*zb(4,6))/(zab2(6,1,2,5)**2*za(1,6))
-(za(1,3)*za(2,6)*zb(1,6)*zb(2,4))/(zab2(6,1,2,5)*zb(1,5)*za(1,6)**2)
+((za(3,6)*zb(4,6)-za(1,3)*zb(1,4))*zb(1,6))/(zab2(6,1,2,5)*zb(1,5)*za(1,6))
)
*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2))
+((3*za(1,2)*za(2,3)*za(3,5)*zb(4,3))/(2*zab2(1,2,6,5)*za(1,6)*za(2,6))
-(za(1,2)*za(3,5)*zb(4,5)*zab2(2,5,6,2))/(zab2(1,2,6,5)*zb(2,5)*za(1,6)*za(2,6))
-(za(4,3)*zb(4,5)**2*zab2(5,2,6,1))/(zab2(6,1,2,5)**2*zb(2,5))
-(za(3,5)*zb(4,5)*zab2(6,1,2,6))/(zab2(6,1,2,5)*zb(2,5)*za(1,6))
)
*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
-(za(3,5)*zb(1,5)*zab2(3,1,2,5)*zb(4,3))/(zab2(6,1,2,5)**2*zb(2,5))*Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(1,2))
-(za(3,6)*zb(1,6)*zb(4,5)*s(3,4))/(zab2(6,1,2,5)**2*zb(2,5))*Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4))
+(za(1,3)*zb(1,6))/(zab2(1,2,6,5))*((za(1,3)*zb(2,6)*zb(4,3))/(zab2(1,3,4,2)*zb(2,5))
-(3*za(1,3)*zb(1,6))/(2*zb(2,5)*za(3,4))
+2*(zb(4,6))/(zb(2,5))
)
*Lzero(-(s(1,3)+s(1,4)+s(3,4)),-s(3,4))
+(za(3,5)*zb(5,6)**2*zb(3,4))/(2*zb(2,5)**2*zab2(1,2,6,5)*s(2,6))*(2*zab2(3,1,4,2)-zab(3,5,2)
)
*Lzero(-(s(2,5)+s(2,6)+s(5,6)),-s(2,6))
-(za(2,3)*zb(2,6)**2*zab2(3,1,4,2)*zb(4,3))/(zab2(1,3,4,2)*zb(2,5)**2*zb(5,6)*za(5,6))*Lzero(-(s(2,5)+s(2,6)+s(5,6)),-s(5,6))
+(za(2,6)*za(3,6)*zb(1,6)*zb(4,6))/(zab2(6,1,2,5)*zb(1,5)*za(1,6))*Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2))
+(za(1,2)*za(2,5)*za(3,5)*zb(4,5))/(2*zab2(1,2,6,5)*za(1,6)*za(2,6))*Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
-(za(3,6)*zb(1,6)*zb(4,6))/(zab2(6,1,2,5)*zb(2,5))*Lone(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4))
-(za(1,3)**2*zb(1,6)**2)/(2*zab2(1,2,6,5)*zb(2,5)*za(3,4))*Lone(-(s(1,3)+s(1,4)+s(3,4)),-s(3,4))
-(za(3,5)**2*zb(5,6)**2*zb(4,3))/(2*zab2(1,2,6,5)*zb(2,6)*zb(2,5)*za(2,6))*Lone(-(s(2,5)+s(2,6)+s(5,6)),-s(2,6))
-(za(2,6)*za(4,3)*zb(1,6)*zb(4,6)*zb(4,5))/(zab2(1,2,6,5)*zab2(6,1,2,5)*zb(1,5))
-(za(1,2)*za(2,3)*za(4,3)*zb(1,4)*zb(3,4))/(zab2(1,2,6,5)*zb(1,5)*za(1,6)*za(2,6))
+(za(1,2)*za(2,5)*zb(1,4)*zb(4,5)*za(4,3))/(2*zab2(1,2,6,5)*zb(1,5)*za(1,6)*za(2,6))
+(3*za(1,3)*za(2,6)*zb(1,6)*zb(4,6))/(2*zab2(1,2,6,5)*zb(1,5)*za(1,6))
+(za(1,3)*za(2,3)*zb(1,6)*zb(3,4))/(2*zab2(1,2,6,5)*zb(1,5)*za(1,6))
+(za(1,3)*za(2,6)*zb(1,6)*zb(4,6))/(2*zab2(1,2,6,5)*zb(2,5)*za(2,6))
-(za(2,3)**2*zb(2,6)*zb(3,4))/(2*zab2(1,2,6,5)*zb(2,5)*za(2,6))
-(zab2(3,1,4,6)**2*zb(4,3))/(2*zab2(1,2,6,5)*zb(2,5)*(s(1,3)+s(1,4)+s(3,4)))
-(za(3,6)*zb(1,6)*zb(4,6))/(2*zb(1,5)*zb(2,5)*za(1,6))
-(za(4,3)*zb(1,4)*zb(4,6))/(2*zb(1,5)*zb(2,5)*za(1,6))
+(za(2,3)**2*zb(1,2)*zb(4,3))/(2*zb(1,5)*zb(2,5)*za(1,6)*za(2,6))
+Vpole_sl()*Alo_Qd_mp())

==> anc/Eq._C.15_-_T_sym <==
# With symmetry: [('214365', True, '+')] = [permuation, angle-square swap, sign]
(((1)/(2*zab2(6,1,2,5))*(
-(za(1,3)*zb(2,4)*DeltaTM(1,2,3,4)*(s(1,5)-s(2,6))**2)/(4*zab2(1,3,4,2)**2*zab2(6,1,2,5))
-(zab2(1,2,5,1)*DeltaTM(1,2,3,4)*(zab(3,2,4)-2*zab(3,6,4)-3*zab(3,1,4)))/(2*zab2(1,3,4,2)*zab2(6,1,2,5))
+(2*za(1,3)*zb(1,6)*zb(3,4)*za(3,5)*
((s(3,4)+s(3,5)+s(4,5))-(s(3,4)+s(3,6)+s(4,6)))-zab2(3,1,2,4)*zab2(5,1,2,6)*(s(1,2)+s(1,5)+s(2,5))
+za(3,5)*zb(4,6)*DeltaTM(1,2,3,4))/(2*zab2(1,3,4,2))
-(2*zab2(5,1,2,6)*za(1,3)*zb(3,4)*zab2(3,2,5,1))/(zab2(1,3,4,2))
+(3*zb(1,4)*za(2,3)*DeltaTM(1,2,3,4))/(4*zab2(6,1,2,5))
)
))

==> anc/Eq._C.16_-_T_antisym <==
# With symmetry: [('214365', True, '-')] = [permuation, angle-square swap, sign]
(((1)/(2*zab2(1,3,4,2)*zab2(6,1,2,5))*((-za(1,3)*zb(1,5)*zb(3,4)*za(3,6)*DeltaTM(1,2,3,4)*(zab2(1,3,4,1)+zab2(2,3,4,2)))/(zab2(6,1,2,5)**2)
+(zb(2,4)*za(3,4)*zab2(1,2,3,4)*DeltaTM(1,2,3,4)*(zab2(1,2,5,1)-zab2(2,1,6,2)))/(2*zab2(1,3,4,2)*zab2(6,1,2,5))
+(za(1,2)*s(3,4)*zb(2,4)*((s(3,4)+s(3,5)+s(4,5))-(s(3,4)+s(3,6)+s(4,6)))
*(za(3,6)*zb(6,1)-za(3,5)*zb(5,1)))/(zab2(6,1,2,5))
-(za(3,4)*zb(2,4)*DeltaTM(1,2,3,4)
*(za(1,2)*zb(1,4)+2*za(2,3)*zb(3,4)))/(2*zab2(6,1,2,5))
+(zb(2,4)*za(2,6)*za(3,4)*zb(4,5)
*zab2(5,1,2,6)*(zab2(1,3,4,1)+zab2(2,3,4,2)-2*(s(1,2)+s(1,5)+s(2,5))))/(zab2(6,1,2,5))
-(zb(2,4)*za(3,4)
*zab2(1,2,3,4)*zab2(5,1,2,6)*((s(1,5)+s(1,6)+s(5,6))-(s(2,5)+s(2,6)+s(5,6))))/(2*zab2(1,3,4,2))
-(zab2(3,1,2,4)
*zab2(5,1,2,6)*(s(1,2)+s(1,3)+s(2,3))*((s(1,5)+s(1,6)+s(5,6))-(s(2,5)+s(2,6)+s(5,6)))*s(3,4))/(DeltaTM(1,2,3,4))
-zb(2,4)*za(2,5)*za(3,4)*zb(4,6)*((s(3,4)+s(3,5)+s(4,5))-(s(3,4)+s(3,6)+s(4,6)))
+zb(1,4)*za(3,4)
*zab2(5,1,2,6)*(za(1,2)*zb(2,4)-3*za(1,3)*zb(3,4))
)
))

==> anc/Eq._C.17_-_SL_uppe_mp <==
(+(zb(1,2)**2*zab2(3,1,2,5)**2*zb(3,4))/(zb(1,5)*zb(2,5)**2*zab2(6,1,2,5)*zab2(6,1,5,2))*LsminOne(-s(1,5),-(s(1,2)+s(1,5)+s(2,5)),-s(1,2))
-(za(1,2)*za(3,6)*s(1,2)*zab2(6,1,2,4))/(za(1,6)**3*zb(1,5)*zab2(6,1,2,5))*LsminOne(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
+(za(2,3)*zb(1,6)*zab2(2,1,6,4))/(za(1,6)*zb(1,5)*zab2(2,1,6,5))*LsminOne(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)),-s(1,6))
-(za(5,6)**2*zab2(1,5,6,4)**2*za(3,4))/(za(1,6)**3*zab2(6,1,5,2)*(s(1,5)+s(1,6)+s(5,6)))*LsminOne(-s(1,5),-(s(1,5)+s(1,6)+s(5,6)),-s(5,6))
-(za(2,3)**2*zb(1,6)**2*zb(3,4))/(zb(1,5)*zab2(2,1,6,5)*(s(1,5)+s(1,6)+s(5,6)))*LsminOne(-s(1,6),-(s(1,5)+s(1,6)+s(5,6)),-s(5,6))
+(1)/((s(1,5)+s(1,6)+s(5,6)))*((za(1,5)*zab2(1,5,6,4)**2*zab2(5,1,6,2)**2*za(3,4))/(za(1,6)*za(5,6)*zab2(1,5,6,2)**3)
-(za(2,3)**2*zb(1,6)**3*zb(3,4))/(zb(1,5)*zb(5,6)*zab2(2,5,6,1))
+(za(2,3)**2*zb(1,6)**2*zab2(2,1,5,6)*zb(3,4))/(zb(5,6)*zab2(2,1,6,5)*zab2(2,5,6,1))
-(zab2(1,5,6,4)**2*zab2(5,1,6,2)**3*za(3,4))/(za(5,6)*zab2(1,5,6,2)**3*zab2(6,1,5,2))
)
*LsminOneTMHT(s(1,2),(s(1,5)+s(1,6)+s(5,6)),s(5,6),s(3,4))
+(zab2(3,1,2,5)**2*zab2(6,2,5,1)**2*zb(3,4))/(zb(1,5)*zab2(6,1,2,5)**3*zab2(6,1,5,2))*LsminOneTMHT(s(5,6),(s(1,2)+s(1,5)+s(2,5)),s(1,2),s(3,4))
+(za(2,6)**2*za(3,4)*zb(4,5)**2*(s(1,2)+s(1,6)+s(2,6))**2)/(za(1,6)*zab2(2,1,6,5)*zab2(6,1,2,5)**3)*LsminOneTMHT(s(5,6),(s(1,2)+s(1,6)+s(2,6)),s(1,2),s(3,4))
-(za(1,2)**2*za(3,4)*zb(4,5)**2*(s(1,2)+s(1,6)+s(2,6))**2)/(za(2,6)*zab2(1,2,6,5)**3*zab2(6,1,2,5))*LsminOneTMH(s(1,5),(s(1,2)+s(1,6)+s(2,6)),s(2,6),s(3,4))
+(za(3,6)**2*zb(1,2)**2*(s(1,2)+s(1,5)+s(2,5))**2*zb(3,4))/(zb(1,5)*zab2(6,1,2,5)*zab2(6,1,5,2)**3)*LsminOneTMH(s(2,6),(s(1,2)+s(1,5)+s(2,5)),s(1,5),s(3,4))
-(T_antisym+T_sym)*iTm(s(1,2),s(3,4),s(5,6))
-T_SL*iTm(s(1,5),s(2,6),s(3,4))
+(za(1,3)*zb(2,6)*zb(4,3)*zab2(3,1,4,6))/(zb(2,5)*zab2(1,2,6,5)*zab2(1,3,4,2))
*Lnrat(-s(1,2),-s(1,5))
+(za(1,3)*za(2,3)*zb(4,3)*(s(3,4)+s(3,5)+s(4,5)))/(za(1,6)*zab2(1,2,6,5)*zab2(6,1,2,5))
*Lnrat(-s(1,5),-s(3,4))
-((za(1,2)*za(3,6)*zb(4,6)*(s(3,4)+s(3,5)+s(4,5)))/(za(1,6)*zab2(1,2,6,5)*zab2(6,1,2,5))
+(za(1,2)*za(3,5)*zb(4,6))/(za(1,6)*zab2(1,2,6,5))
-(za(1,3)*za(2,6)*zb(1,6)*zb(4,6))/(zb(1,5)*za(1,6)*zab2(1,2,6,5))
+(za(3,4)*zb(2,6)*zb(3,4)*zab2(3,1,2,4))/(zb(2,5)*zab2(1,3,4,2)*zab2(6,1,2,5))
+(za(2,6)*za(3,5)*zb(4,6))/(za(1,6)*zab2(6,1,2,5))
+(za(3,4)*zb(4,6)*zab2(2,1,6,5)*zab2(6,1,2,4))/(zab2(1,2,6,5)*zab2(6,1,2,5)**2)
)*Lnrat(-s(1,2),-s(3,4))
-(za(1,3)*za(2,6)*zb(4,6)*(s(3,4)+s(3,5)+s(4,5)))/(za(1,6)*zab2(1,2,6,5)*zab2(6,1,2,5))
*Lnrat(-s(3,4),-(s(1,2)+s(1,6)+s(2,6)))
-(za(1,3)*zb(1,4)*(s(3,4)+s(3,5)+s(4,5))*zab2(2,1,6,5))/(zb(1,5)*za(1,6)*zab2(1,2,6,5)*zab2(6,1,2,5))
*Lnrat(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)))
-2*Lnrat(-s(3,4),-s(1,5))*(za(1,2)*zb(2,6)*zab2(3,1,5,4)*zab2(5,2,6,1)*s(3,4))/(DeltaTM(1,5,2,6)*zab2(1,2,6,5)*zab2(6,1,5,2))
-Lnrat(-s(1,5),-s(2,6))*(zab2(1,2,5,6)*zab2(3,1,5,4)*zab2(5,2,6,1)*s(3,4))/(DeltaTM(1,5,2,6)*zab2(1,2,6,5)*zab2(6,1,5,2))
+Lnrat(-s(1,5),-s(2,6))*((s(1,5)-s(2,6))*zab2(1,2,5,6)*zab2(3,1,5,4)*zab2(5,2,6,1))/(DeltaTM(1,5,2,6)*zab2(1,2,6,5)*zab2(6,1,5,2))
-Lnrat(-s(3,4),-s(2,6))*(s(3,4)*(s(3,4)-s(1,5)-s(2,6))*zb(5,6)*zab2(3,1,5,4)*zab2(5,2,6,1))/(zb(1,5)*DeltaTM(1,5,2,6)*zab2(1,2,6,5)*zab2(6,1,5,2))
-Lnrat(-s(5,6),-s(1,2))*
(zab2(3,1,2,4)*zab2(5,1,2,6)*(2*s(3,4)*s(5,6)-(s(3,4)+s(5,6)-s(1,2))*(s(2,3)+s(2,4)+s(3,4))))/(zab2(1,3,4,2)*zab2(6,1,2,5)*DeltaTM(1,2,3,4))
+Lnrat(-s(1,2),-s(3,4))*(s(3,4)*((s(2,3)+s(2,4)+s(3,4))-(s(1,3)+s(1,4)+s(3,4)))*zab2(3,1,2,4)*zab2(5,1,2,6))/(zab2(1,3,4,2)*zab2(6,1,2,5)*DeltaTM(1,2,3,4))
-((za(1,3)*za(5,6)*zb(2,4)*zab2(2,1,5,6))/(za(1,6)*zab2(1,2,6,5)*zab2(6,1,5,2))
-(za(1,3)*za(2,5)*zb(4,6))/(za(1,6)*zab2(1,2,6,5))
+(za(1,3)*za(2,3)*zb(1,2)*zb(3,4))/(zb(2,5)*za(1,6)*zab2(6,1,2,5))
+(za(3,5)*za(5,6)*zb(4,6))/(za(1,6)*zab2(6,1,5,2))
)*Lnrat(-s(1,5),-s(3,4))
-((za(1,3)*za(2,6)*zb(1,2)*zb(2,4)*zab2(2,1,5,6))/(zb(1,5)*za(1,6)*zab2(1,2,6,5)*zab2(6,1,5,2))
+(za(3,6)*za(5,6)*zb(1,6)*zb(4,6))/(zb(1,5)*za(1,6)*zab2(6,1,5,2))
-(za(3,6)*za(5,6)*zb(1,2)*zb(2,4)*zab2(2,1,5,6))/(zb(1,5)*za(1,6)*zab2(6,1,5,2)**2)
)*Lnrat(-s(2,6),-s(3,4))
+(za(3,6)*zab2(5,1,2,6)*(zab2(1,5,6,1)*zb(4,5)+zab2(6,1,2,4)*zb(5,6)))/(zab2(1,3,4,2)*zab2(6,1,2,5)**2)
*Lnrat(-s(1,2),-s(5,6))
-(za(1,2)*za(2,6)*za(1,3)*zb(1,6)*zb(2,4))/(zb(1,5)*za(1,6)**2*zab2(1,2,6,5))
*Lnrat(-s(1,2),-s(2,6))
-(za(1,5)*za(3,4)*zab2(1,2,3,4)*zab2(5,1,6,4))/(za(1,6)**2*zab2(1,3,4,2)*(s(2,3)+s(2,4)+s(3,4)))
*Lnrat(-s(1,5),-s(5,6))
-(za(1,5)*za(3,4)*za(5,6)*zb(2,4)*zb(4,6))/(za(1,6)*zab2(1,3,4,2)*zab2(6,1,5,2))
*Lnrat(-(s(1,5)+s(1,6)+s(5,6)),-s(3,4))
-(za(3,6)*zb(1,5)*zb(3,4)*zab2(3,1,2,6))/(zab2(6,1,2,5)**2*zb(2,5))
*Lnrat(-(s(1,2)+s(1,5)+s(2,5)),-s(1,2))
+(zb(3,4))/(zb(2,5))*(-(za(3,6)*zb(1,2)**2*zab2(3,1,5,6))/(zb(1,5)*zab2(6,1,5,2)**2)
-(zb(1,2)*zb(2,4)*zab2(3,2,4,1)*za(3,4))/(zb(1,5)*zab2(6,1,5,2)**2)
+(zb(4,5)*zab2(3,2,6,1)*za(3,4))/(zab2(6,1,2,5)**2)
)*Lnrat(-s(3,4),-(s(1,2)+s(1,5)+s(2,5)))
-((zb(4,5)*(s(3,4)+s(3,5)+s(4,5))*zab2(2,1,6,5)*zab2(5,1,2,4))/(zb(3,4)*zab2(1,2,6,5)*zab2(6,1,2,5)**2)
+(za(2,5)*zb(4,6)*zb(4,5)*(s(3,4)+s(3,5)+s(4,5)))/(zb(3,4)*zab2(1,2,6,5)*zab2(6,1,2,5))
)*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
-((zb(2,4)*zab2(2,1,5,4)*zab2(5,1,6,2)**2)/(zb(3,4)*zab2(1,3,4,2)*zab2(6,1,5,2)**2)
-(za(2,5)*zb(2,4)*zb(4,6)*zab2(5,1,6,2))/(zb(3,4)*zab2(1,3,4,2)*zab2(6,1,5,2))
)*Lzero(-(s(1,5)+s(1,6)+s(5,6)),-s(3,4))
-(za(1,5)**2*za(3,4)*zb(1,4)*zab2(1,2,3,4))/(zb(5,6)*za(1,6)**2*za(5,6)*zab2(1,3,4,2))
*Lzero(-(s(1,5)+s(1,6)+s(5,6)),-s(5,6))
+s(3,4)*((za(3,6)**2*zb(1,6)*zb(3,4))/(zab2(6,1,2,5)**2*zab2(6,1,5,2))
-(za(3,6)*zb(1,6)*zb(2,4)*zab2(6,2,5,1))/(zb(1,5)*zab2(6,1,2,5)*zab2(6,1,5,2)**2)
)*Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4))
-((za(1,3)*za(2,6)*zb(1,6)*(s(3,4)+s(3,5)+s(4,5))*zab2(6,1,2,4))/(zb(1,2)*zb(1,5)*za(1,2)*za(1,6)**2*zab2(6,1,2,5))
-(za(2,6)*za(3,6)*zb(4,6)*(s(3,4)+s(3,5)+s(4,5)))/(zab2(6,1,2,5)**2*za(1,6))
)*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2))
-(za(3,5)*zb(1,5)*zb(3,4)*zab2(3,1,2,5))/(zab2(6,1,2,5)**2*zb(2,5))
*Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(1,2))
-(za(2,3)*zb(1,2)**2*zb(3,4)*zab2(3,1,5,2))/(zb(1,5)*zb(2,5)*zab2(6,1,5,2)**2)
*Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(1,5))
-((za(3,4)*za(5,6)*zb(1,2)*zb(4,6)*zab2(6,1,5,4))/(zb(1,5)*za(1,6)*zab2(6,1,5,2)**2)
-(za(3,4)*za(5,6)*zb(4,6)*zab2(6,1,5,4))/(zb(1,5)*za(1,6)**2*zab2(6,1,5,2))
)*Lzero(-(s(1,5)+s(1,6)+s(5,6)),-s(1,5))
+(za(3,6)*zb(1,6)*zb(4,6)*zab2(6,2,5,1))/(zb(1,5)*zab2(6,1,2,5)*zab2(6,1,5,2))
*Lone(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4))
-(za(3,4)*za(5,6)**2*zb(4,6)**2)/(zb(1,5)*za(1,6)*za(1,5)*zab2(6,1,5,2))
*Lone(-(s(1,5)+s(1,6)+s(5,6)),-s(1,5))
+(za(2,6)*za(3,6)*zb(1,6)*zb(4,6)*(s(3,4)+s(3,5)+s(4,5)))/(zb(1,2)*zb(1,5)*za(1,2)*za(1,6)*zab2(6,1,2,5))
*Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2))
-(za(3,4)*za(5,6)*zb(1,4)*zb(4,6))/(zb(1,5)*za(1,6)*zab2(6,1,5,2))
-L56mp
+Vpole_sl()*Alo_Qu_mp())

==> anc/Eq._C.20_-_LC_Wnorad_pp <==
((1)/(za(2,5)*za(1,6)*za(2,6))*((za(1,2)*za(2,3))/(za(4,5))*
((za(2,6)*zb(1,6)*s(4,5))/(2*(s(3,4)+s(3,5)+s(4,5)))-zab2(2,4,5,1))*Lzero(-s(2,6),-(s(3,4)+s(3,5)+s(4,5)))
+(za(1,2)**2*zab2(2,4,5,1)*zab2(3,2,6,1))/(2*za(4,5)*(s(3,4)+s(3,5)+s(4,5)))*Lone(-s(2,6),-(s(3,4)+s(3,5)+s(4,5)))
+(za(2,3)**2*zab2(2,1,6,3))/(za(4,5))*LsminOne(-s(1,6),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6)))
+Vpole_lc(s(2,6))*Alo_Wnorad_pp())

==> anc/Eq._C.21_-_LC_Wnorad_pm <==
((1)/(za(2,5)*zb(1,6)*zb(2,6))*((za(2,3)*zb(1,2))/(2*za(4,5))*(2*zab2(2,4,5,1)*(s(3,4)+s(3,5)+s(4,5))-za(2,6)*zb(1,6)*s(4,5))*(Lzero(-s(1,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
-((za(2,3)*zb(1,2))**2*zab2(2,4,5,3))/(2*za(4,5))*(Lone(-s(1,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
+(zab2(3,2,6,1)*zab2(2,4,5,1))/(za(4,5))*LsminOne(-s(2,6),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6)))
+Vpole_lc(s(1,6))*Alo_Wnorad_pm())

==> anc/Eq._C.22_-_LC_Wnorad_mp <==
(-(1)/(zb(1,5)*za(2,6)*za(1,6))*(za(1,2)*zb(1,4)*((za(2,3)*zb(1,4)*(s(3,4)+s(3,5)+s(4,5)))/(zb(4,5))
-(1)/(2)*za(2,6)*za(3,5)*zb(1,6))*(Lzero(-s(2,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
-((za(1,2)*zb(1,4))**2*zab2(3,2,6,1))/(2*zb(4,5))*(Lone(-s(2,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
-(za(2,3)*zb(1,4)*zab2(2,1,6,4))/(zb(4,5))*LsminOne(-s(1,6),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
)
+Vpole_lc(s(2,6))*Alo_Wnorad_mp())

==> anc/Eq._C.23_-_LC_Wnorad_mm <==
((1)/(zb(1,5)*zb(1,6)*zb(2,6))*((za(2,3)*zb(1,2)*zb(1,4)**2)/(zb(4,5))*Lzero(-s(1,6),-(s(3,4)+s(3,5)+s(4,5)))
-(1)/(2)*za(2,6)*za(3,5)*zb(1,2)*zb(1,4)*zb(1,6)*(Lzero(-s(1,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
+(zab2(2,1,6,4)*za(2,3)*zb(1,2)**2*zb(1,4))/(2*zb(4,5))*(Lone(-s(1,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
+(zab2(3,2,6,1)*zb(1,4)**2)/(zb(4,5))*LsminOne(-s(2,6),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
)
+Vpole_lc(s(1,6))*Alo_Wnorad_mm())

==> anc/Eq._C.24_-_LC_Wrad_pp <==
(-(1)/(za(2,5)*za(1,6)*za(2,6))*(
za(2,1)*za(2,3)*Lzero(-s(2,6),-(s(3,4)+s(3,5)+s(4,5)))*
(zb(1,5)*zb(4,3)*za(2,3)
+(zb(1,6)*zb(4,5)*za(2,6))/(2)*(1+s(3,4)/(s(3,4)+s(3,5)+s(4,5))))
-zb(4,3)*zab2(2,3,4,5)*za(2,3)**2*LsminOne(-s(1,6),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
+(1)/(2)*za(2,1)**2*zab2(3,2,6,1)*(zb(1,5)*zb(4,3)*za(2,3)+zb(4,5)*zb(1,6)*za(2,6))*(Lone(-s(2,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5))))
+Vpole_lc(s(2,6))*Alo_Wrad_pp())

==> anc/Eq._C.26_-_LC_Wrad_pm <==
((1)/(za(2,5)*zb(1,6)*zb(2,6))*((1)/(2)*zb(1,2)*za(2,3)*(2*za(2,3)*zb(3,4)*zb(1,5)*(s(3,4)+s(3,5)+s(4,5))-za(2,6)*zb(1,6)*zb(4,5)*((s(3,4)+s(3,5)+s(4,5))+s(3,4)))*(Lzero(-s(1,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
+zab2(3,2,6,1)*(zb(1,4)*zab2(2,3,4,5)+za(2,5)*zb(1,5)*zb(4,5))*LsminOne(-s(2,6),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
+(1)/(2)*(za(2,3)*zb(1,2))**2*zb(3,4)*zab2(2,1,6,5)*(Lone(-s(1,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
)
+Vpole_lc(s(1,6))*Alo_Wrad_pm())

==> anc/Eq._C.27_-_SL_Wnorad_pp <==
((1)/(za(1,6)*za(2,5)*za(4,5))*(-(za(1,3)*zb(1,6)**2*zaa22(1,2,6,4,5,2))/(2*zb(2,6))*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(2,6)))/(s(2,6))
+zb(1,6)*(za(2,3)*za(1,3)*zab2(2,4,5,3)
+(za(1,2)*za(3,6)*zaa22(1,2,6,4,5,2))/(za(1,6))
)*(Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(2,6)))/(s(2,6))
+(zb(1,6)*za(2,6)*zab2(2,4,5,6)*za(3,6)*(s(1,2)+s(1,6)+s(2,6)))/(za(2,6)*zb(1,2))*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2)))/(s(1,2))
+(zb(1,6)*(za(1,6)*za(2,3)*s(4,5)-za(3,6)*zaa22(1,2,6,4,5,2)))/(za(1,6)*zb(1,2))*Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2))
+(za(2,3)**2*zab2(2,4,5,3))/(za(2,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
-(za(1,2)**2*za(3,6)*zaa22(2,4,5,1,2,6))/(za(1,6)**2*za(2,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
+(1)/(2*zb(2,6)*zb(1,2))*(2*za(2,3)*zb(1,6)*zb(2,6)*s(4,5)
-zab2(3,1,2,6)*(zb(1,6)*zab2(2,4,5,2)+zb(2,6)*zab2(2,4,5,1)
))
)
+(Vpole_sl()+(1)/(2))*Alo_Wnorad_pp())

==> anc/Eq._C.28_-_SL_Wnorad_pm <==
((1)/(za(2,5)*za(4,5)*zb(2,6))*(-((s(2,5)+s(2,4))*za(2,6)**2*zab2(3,1,6,2))/(2*za(1,6))*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,6)))/(s(1,6))
+(za(2,6)*(zb(1,2)*zb(2,6)*zb(4,5)*za(2,3)*za(4,5)
-(zab2(3,2,6,1)*zb(2,6)-zab2(3,1,2,6)*zb(1,2))*(s(2,4)+s(2,5))
))/(zb(2,6))*(Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,6)))/(s(1,6))
-(za(2,6)*(s(1,2)+s(1,6)+s(2,6))*zab2(2,4,5,6)*za(3,6))/(za(1,2))*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2)))/(s(1,2))
+(za(2,6)*zab2(3,4,5,6)*zab2(2,4,5,2))/(za(1,2)*zb(2,6))*Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2))
-(zab2(2,4,5,1)*zab2(3,2,6,1))/(zb(1,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
-(zb(1,2)*(zab2(3,2,6,1)*zab2(2,1,3,6)*zb(2,6)+za(1,3)*zb(1,6)**2*s(4,5)
+zab2(3,1,2,6)*zb(1,6)*(s(2,4)+s(2,5)+s(4,5))))/(zb(2,6)**2*zb(1,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
-(1)/(2*za(1,2)*za(1,6))*((za(1,6)*za(2,3)+za(1,3)*za(2,6))*(za(1,6)*zab2(2,4,5,1)+za(2,6)*zab2(2,4,5,2))
+2*za(2,3)*za(2,6)*za(1,6)*s(4,5))
)
+(Vpole_sl()+(1)/(2))*Alo_Wnorad_pm())

==> anc/Eq._C.29_-_SL_Wnorad_mp <==
((1)/(za(1,6)*zb(1,5)*zb(4,5))*(za(1,2)*za(3,6)*zb(1,6)*zb(1,4)*zb(4,6)*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2)))/(s(1,2))
-(zab2(1,2,6,4)*za(1,3)*zb(1,4)*zb(1,6)**2)/(2*zb(2,6))*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(2,6)))/(s(2,6))
+(zb(1,4)*zb(1,6)*(za(1,6)*zab2(3,1,2,4)-za(3,6)*zab2(1,2,6,4)))/(za(1,6)*zb(1,2))*Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2))
+zb(1,4)*zb(1,6)*((za(1,2)*za(3,6)*zab2(1,2,6,4))/(za(1,6))-za(1,3)*zab2(2,1,6,4))*(Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(2,6)))/(s(2,6))
+(za(1,2)**2*za(3,6)*zb(1,4)*zab2(6,1,2,4))/(za(1,6)**2*za(2,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
-(za(2,3)*zb(1,4)*zab2(2,1,6,4))/(za(2,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
-(zb(1,2)*zb(1,4)*zb(4,6))/(2*zb(1,2)*zb(2,6))*(za(1,3)*zb(1,6)-za(2,3)*zb(2,6))
)
+(Vpole_sl()+(1)/(2))*Alo_Wnorad_mp())

==> anc/Eq._C.2_-_LC_uppe_pp <==
((za(2,3)**2*zb(4,3))/(za(1,5)*za(2,6)*za(5,6))*LsminOne(-s(1,5),-(s(1,5)+s(1,6)+s(5,6)),-s(1,6))
+(za(1,2)*za(2,3)**2*zb(3,4))/(za(1,5)*za(1,6)*za(2,5)*za(2,6))*(LsminOneTME((s(1,2)+s(1,6)+s(2,6)),(s(1,5)+s(1,6)+s(5,6)),s(1,6),s(3,4))
+LsminOne(-s(1,6),-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))
+(za(1,2)*zb(4,5))/(2*za(1,5)*za(1,6)*za(2,6))*
(3*za(2,3)*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
+za(3,5)*zab2(2,1,6,5)*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4)))/(s(3,4)))
+(1)/(2)*(za(1,2)*zb(1,6))/(za(1,5)*za(1,6)*za(2,5))*(za(2,3)*(3*za(1,3)*zb(3,4)-2*za(1,5)*zb(4,5))
-za(1,3)*zab2(2,1,5,4))*(Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
-(za(1,2)**2*za(1,3)*zb(1,6)*zb(1,4))/(2*za(1,5)*za(1,6)*za(2,5))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
+(za(1,2)**2*za(2,3)*zb(1,4))/(2*za(1,5)*za(1,6)*za(2,5)*za(2,6))
+(za(1,2)*za(2,3)*zb(4,5))/(za(1,5)*za(1,6)*za(2,6))
+(za(2,3)*zb(5,6)*zab2(1,2,3,4))/(2*za(1,5)*za(1,6)*(s(2,3)+s(2,4)+s(3,4)))
+Vpole_lc((s(1,2)+s(1,6)+s(2,6)))*Alo_Qu_pp())

==> anc/Eq._C.30_-_SL_Wnorad_mm <==
((1)/(zb(1,5)*zb(2,6)*zb(4,5))*(-(za(2,6)**2*zb(1,4)*zb(2,4)*zab2(3,1,6,2))/(2*za(1,6))*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,6)))/(s(1,6))
-za(2,6)*za(3,6)*zb(1,2)*zb(1,4)*zb(4,6)*(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2)))/(s(1,2))
-(za(2,6)*zb(1,4))/(zb(2,6))*(zab2(3,1,6,2)*zb(1,2)*zb(4,6)
+zab2(3,2,6,1)*zb(2,4)*zb(2,6))*(Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,6)))/(s(1,6))
-(za(2,6)*zb(1,4))/(za(1,2)*zb(2,6))*
(zab2(3,1,2,6)*zb(2,4)+za(3,6)*zb(2,6)*zb(4,6))*Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2))
-(zb(1,4)**2*zab2(3,2,6,1))/(zb(1,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
+(zb(1,2)**2*zb(1,4)*zb(4,6)*zab2(3,1,2,6))/(zb(2,6)**2*zb(1,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
-(za(3,6)*zb(1,4)*(za(2,6)*zb(2,4)-za(1,6)*zb(1,4)
))/(2*za(1,6))
)
+(Vpole_sl()+(1)/(2))*Alo_Wnorad_mm())

==> anc/Eq._C.31_-_SL_Wrad_pp <==
(
(1)/(2*za(1,6)*za(2,5)*zb(2,6)*zb(1,2))*(za(1,2)*za(3,5)*zb(1,6)*(zb(1,5)*zb(2,6)+zb(1,6)*zb(2,5))*zb(4,5)
-(zb(1,4)*zb(2,6)+zb(1,6)*zb(2,4))*zab2(2,3,4,5)*zab2(3,1,2,6)
-za(2,3)*zb(4,5)*zb(5,6)*zb(2,6)*zab2(5,3,4,1)
+za(2,3)*zb(4,5)*zb(1,6)*zb(2,5)*zab2(5,3,4,6)
)
+(zb(1,6))/(za(1,6)**2*za(2,5))*(za(1,2)**2*za(3,6)*zb(4,5)*zab2(5,3,4,5)
+(za(1,6)*za(2,3)-za(1,2)*za(3,6))*za(1,3)*zb(3,4)*zab2(2,3,4,5)
)*(Lzero(-s(2,6),-(s(3,4)+s(3,5)+s(4,5))))/((s(3,4)+s(3,5)+s(4,5)))
+(zb(1,6))/(za(1,6)**2*za(2,5)*zb(1,2))*Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2))*(-(1)/(2)*za(2,3)*zb(4,5)*za(1,6)*zab2(5,3,4,5)
+za(2,5)*za(3,6)*zb(4,5)*zab2(1,3,4,5)
-za(3,6)*zab2(1,2,6,4)*zab2(2,3,4,5))
-(za(1,2)**2*za(3,6))/(za(1,6)**3*za(2,6)*za(2,5))*(za(2,5)*zab2(6,3,4,5)*zb(4,5)
+zab2(2,3,4,5)*zab2(6,3,5,4)
)*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
+(za(2,3)**2*zb(3,4)*zab2(2,3,4,5))/(za(1,6)*za(2,6)*za(2,5))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
+(za(1,2)*zb(4,5)*zab2(5,3,4,5)
-za(1,3)*zb(3,4)*zab2(2,3,4,5))/(2*za(1,6)*za(2,6)*za(2,5)*zb(2,6)**2)*za(1,3)*zb(1,6)**2*Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
+(zb(1,6))/(za(1,6)*za(2,5)*za(1,2)*zb(1,2)**2)*Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2))*((zab2(2,3,4,5)*za(3,6)*zb(4,6)
+za(2,6)*za(3,5)*zb(4,5)*zb(5,6)
+(1)/(2)*za(2,3)*zb(4,5)*((s(3,4)+s(3,6)+s(4,6))-s(5,6)))*(s(3,4)+s(3,5)+s(4,5))
-(1)/(2)*za(2,3)*zb(4,5)*s(1,2)*s(3,4)
)
+(Vpole_sl()+(1)/(2))*Alo_Wrad_pp())

==> anc/Eq._C.32_-_SL_Wrad_pm <==
(
Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))*(za(2,6)*zab2(3,4,5,2))/(za(1,6)*za(2,5)*zb(2,6)*zb(2,6))*(zab2(2,1,6,2)*zb(4,5)
+za(2,3)*zb(3,4)*zb(2,5))
-Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))*(za(2,6))/(za(1,6)*za(2,5)*zb(2,6)*zb(1,6))*(-zb(1,2)*za(2,3)*zb(4,5)*(s(3,5)+s(4,5))
-2*za(2,6)*zb(1,6)*zb(4,5)*zab2(3,4,5,2)
+2*za(2,3)*zb(3,4)*zb(1,5)*zab2(3,4,5,2)
)
-Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))*(za(2,6)**2*zab2(3,4,5,2))/(2*za(1,6)**2*zb(1,6)*za(2,5)*zb(2,6))*(za(2,3)*zb(3,4)*zb(2,5)-zb(4,5)*zab3(2,3,4,5,2))
+(Lone(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2)))/(s(1,2))*(za(2,6)*za(3,6)*(za(2,5)*zb(4,5)*zb(5,6)+zab2(2,3,4,5)*zb(4,6))*(s(3,4)+s(3,5)+s(4,5)))/(za(1,2)*za(2,5)*zb(2,6))
+Lzero(-(s(3,4)+s(3,5)+s(4,5)),-s(1,2))*(za(2,6))/(za(1,2)*za(2,5)*zb(2,6)**2)*(zab2(3,1,6,2)*(za(1,2)*zb(1,6)*zb(4,5)+za(2,3)*zb(3,4)*zb(5,6))
+za(2,3)*zb(2,6)*zb(4,5)*((s(3,4)+s(3,5)+s(4,5))-s(3,4))
)
-(zab2(3,2,6,1)*(za(2,3)*zb(1,5)*zb(3,4)-za(2,6)*zb(1,6)*zb(4,5)))/(za(2,5)*zb(2,6)*zb(1,6))*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(2,6))
-
(zb(1,2)**2)/(za(2,5)*zb(2,6)**2)*
((za(1,2)*zb(4,5)*zab2(3,4,5,6))/(zb(2,6))
+(za(2,3)**2*zb(3,4)*zb(5,6))/(zb(1,6))
+(za(2,3)*za(1,3)*zb(3,4)*zb(5,6))/(zb(2,6))
)*LsminOne(-s(1,2),-(s(3,4)+s(3,5)+s(4,5)),-s(1,6))
+((za(1,6)*za(2,3)+za(1,3)*za(2,6))*zab2(6,1,2,5)*zb(3,4)*za(2,3)
-za(2,6)*zb(4,5)*(2*za(1,6)*za(2,3)*s(3,4)
+za(1,2)*za(3,6)*(s(1,2)+s(1,6)+s(2,6))
))/(2*zb(2,6)*za(2,5)*za(1,6)*za(1,2))
+(Vpole_sl()+(1)/(2))*Alo_Wrad_pm())

==> anc/Eq._C.4_-_LC_down_pp <==
(-(za(1,2)**3*za(3,5)**2*zb(4,3))/(za(1,5)**3*za(1,6)*za(2,5)*za(2,6))*LsminOneTME((s(1,2)+s(1,6)+s(2,6)),(s(2,5)+s(2,6)+s(5,6)),s(2,6),s(3,4))
+((za(2,3)*za(5,6)*(za(2,5)*za(3,6)+za(2,6)*za(3,5))
-(za(2,5)*za(3,6))**2)*zb(4,3))/(za(1,6)*za(2,5)*za(5,6)**3)*LsminOne(-s(2,6),-(s(2,5)+s(2,6)+s(5,6)),-s(2,5))
-(za(1,2)**3*zb(1,4)*zab2(3,2,6,1))/(2*za(1,6)*za(1,5)*za(2,6)*za(2,5))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
+(za(1,2)*za(2,5)*zb(4,5)**2*za(4,3))/(2*za(1,6)*za(1,5)*za(2,6))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4)))/(s(3,4))
+(za(1,2)**3*zb(1,4)**2*za(4,3))/(2*za(1,6)*za(1,5)*za(2,6)*za(2,5))*(Lone(-(s(1,3)+s(1,4)+s(3,4)),-s(3,4)))/(s(3,4))
-(za(2,6)*za(3,5)**2*zb(5,6)**2*zb(4,3))/(2*za(1,5)*za(5,6))*(Lone(-s(2,6),-(s(2,5)+s(2,6)+s(5,6))))/((s(2,5)+s(2,6)+s(5,6))**2)
-(za(2,5)*za(3,6)**2*zb(5,6)**2*zb(4,3))/(2*za(1,6)*za(5,6))*(Lone(-s(2,5),-(s(2,5)+s(2,6)+s(5,6))))/((s(2,5)+s(2,6)+s(5,6))**2)
-(za(1,2)**2*zb(1,6)*zb(4,3))/(za(1,5)*za(1,6)*za(2,5))*((za(1,3)*za(3,5))/(za(1,5))
+(zab2(3,1,5,4))/(2*zb(3,4))
)*(Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
+(za(1,2)*zb(4,5)*(za(1,2)*za(3,5)-za(2,3)*za(1,5)))/(za(1,5)**2*za(1,6)*za(2,6))*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
-(za(1,2)**3*za(3,5)*zb(1,4))/(za(1,6)*za(1,5)**2*za(2,6)*za(2,5))*Lzero(-(s(1,3)+s(1,4)+s(3,4)),-s(3,4))
+(za(3,5)**2*zb(5,6)*zb(4,3)*(za(1,2)*za(5,6)+za(1,5)*za(2,6)))/(za(1,5)**2*za(5,6)**2)*(Lzero(-(s(2,5)+s(2,6)+s(5,6)),-s(2,6)))/(s(2,6))
+(za(3,6)*zb(5,6)*zb(4,3)*(za(2,6)*za(3,5)-za(2,3)*za(5,6)))/(za(1,6)*za(5,6)**2)*(Lzero(-(s(2,5)+s(2,6)+s(5,6)),-s(2,5)))/(s(2,5))
-(za(1,2)*za(2,3)*zb(4,6))/(2*za(1,6)*za(1,5)*za(2,5))
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
+(za(1,2)*za(2,3)*zb(4,3))/(za(1,5)*za(1,6)*za(2,6))*((3*za(2,3))/(2*za(2,5))
-(za(1,3))/(za(1,5))
)*Lnrat(-(s(2,5)+s(2,6)+s(5,6)),-(s(1,2)+s(1,6)+s(2,6)))
+(za(1,3)*zb(5,6)*zab2(2,1,3,4))/(2*za(1,6)*za(1,5)*(s(2,5)+s(2,6)+s(5,6)))
-(za(1,2)*za(2,3)*zb(4,5))/(2*za(1,6)*za(1,5)*za(2,6)))

==> anc/Eq._C.5_-_SL_uppe_pp <==
((za(2,5)**2*za(3,6)**2*zb(3,4))/(za(1,5)*za(2,6)*za(5,6)**3)*LsminOneTME((s(1,2)+s(1,5)+s(2,5)),(s(1,2)+s(1,6)+s(2,6)),s(1,2),s(3,4))
-(za(2,3)**2*zb(3,4))/(za(1,6)*za(2,5)*za(5,6))*(LsminOneTME((s(1,2)+s(1,6)+s(2,6)),(s(1,5)+s(1,6)+s(5,6)),s(1,6),s(3,4))
+LsminOne(-s(1,6),-(s(1,2)+s(1,6)+s(2,6)),-s(1,2)))
+(za(2,3)**2*zb(3,4))/(za(1,5)*za(2,6)*za(5,6))*(LsminOneTME((s(1,2)+s(1,5)+s(2,5)),(s(1,5)+s(1,6)+s(5,6)),s(1,5),s(3,4))
+LsminOne(-s(1,5),-(s(1,2)+s(1,5)+s(2,5)),-s(1,2)))
+(za(1,2)**2*za(3,6)*(za(1,2)*zb(4,3)*za(3,6)-za(2,6)*za(1,5)*zb(5,4)))/(za(1,5)*za(1,6)**3*za(2,5)*za(2,6))*LsminOne(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
+(za(2,6)*zb(4,6)**2*za(4,3))/(za(1,5)*za(5,6))*(Lone(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4)))/(s(3,4))
-(za(1,2)*za(2,6)*za(3,6)*zb(1,6)*zb(4,6))/(za(1,6)*za(2,5)*za(5,6))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2)))/(s(1,2))
+(za(1,2)**2*za(1,3)*zb(1,6)*zb(1,4))/(2*za(1,5)*za(1,6)*za(2,5))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
-(za(1,2)*za(2,5)*zb(4,5)**2*za(4,3))/(2*za(1,5)*za(1,6)*za(2,6))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4)))/(s(3,4))
-(za(1,2)*za(3,5)**2*zb(1,5)*zb(4,3))/(za(1,5)*za(5,6)**2)*(Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(1,2)))/(s(1,2))
-(za(2,5)*za(3,6)*zb(4,6))/(za(1,5)*za(5,6)**2)*Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4))
-(za(1,2)*zb(1,6))/(za(1,6)*za(5,6))*((za(1,3)*za(2,6)**2*zb(2,4))/(za(1,6)*za(2,5))
+(za(1,3)*za(2,6)*zb(1,4))/(za(2,5))
-(za(3,6)*zab2(2,1,3,4))/(za(2,5))
+(za(3,6)**2*zb(3,4))/(za(5,6))
)
*(Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2)))/(s(1,2))
-(za(1,2)*zb(1,6))/(za(1,6)*za(2,5))*((za(1,2)*za(1,3)*za(2,6)*zb(2,4))/(za(1,5)*za(1,6))
+(za(1,3)*za(2,3)*zb(3,4))/(2*za(1,5))
-(3*za(1,3)*zab2(2,1,5,4))/(2*za(1,5))
-za(2,3)*zb(4,5)
)
*(Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
+(zb(4,5))/(za(1,5)*za(1,6))*((za(1,6)*za(2,5)*za(3,5))/(za(5,6)**2)
-(za(1,2)*za(2,3))/(za(2,6))
)
*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
+(za(2,3)*za(3,5)*zb(4,3))/(za(1,5)*za(5,6)**2)*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-(s(1,2)+s(1,5)+s(2,5)))
-(za(2,3)*zab2(1,2,3,4))/(2*za(5,6)*(s(2,3)+s(2,4)+s(3,4)))*((zb(1,5))/(za(1,6))
-(zb(1,6))/(za(1,5))
)
-(za(2,3)*zab2(2,1,3,4))/(2*za(1,6)*za(2,5)*za(5,6))
+(Vpole_sl()+(1)/(2))*Alo_Qu_pp())

==> anc/Eq._C.7_-_SL_down_pp <==
((za(2,6)**2*za(3,5)**2*zb(4,3))/(za(1,6)*za(2,5)*za(5,6)**3)*LsminOneTME((s(1,2)+s(1,6)+s(2,6)),(s(1,2)+s(1,5)+s(2,5)),s(1,2),s(3,4))
-(za(1,2)**2*za(3,5)**2*zb(4,3))/(za(1,5)**2*za(5,6))*((1)/(za(1,5)*za(2,6))*LsminOneTME((s(1,2)+s(1,6)+s(2,6)),(s(2,5)+s(2,6)+s(5,6)),s(2,6),s(3,4))
-(1)/(za(1,6)*za(2,5))*LsminOne(-s(1,2),-(s(1,2)+s(1,5)+s(2,5)),-s(2,5)))
+(za(1,2)**2*za(3,6))/(za(1,6)**3*za(2,5)*za(5,6))*(za(3,6)*zb(4,3)*LsminOneTME((s(1,2)+s(1,5)+s(2,5)),(s(2,5)+s(2,6)+s(5,6)),s(2,5),s(3,4))
+zab2(6,1,2,4)*LsminOne(-s(1,2),-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))
-(za(2,5)*za(3,6)**2*zb(5,6)**2*zb(4,3))/(2*za(5,6)*za(1,6))*(Lone(-s(2,5),-(s(1,3)+s(1,4)+s(3,4))))/((s(1,3)+s(1,4)+s(3,4))**2)
+(za(2,6)*za(3,5)**2*zb(5,6)**2*zb(4,3))/(2*za(5,6)*za(1,5))*(Lone(-s(2,6),-(s(1,3)+s(1,4)+s(3,4))))/((s(1,3)+s(1,4)+s(3,4))**2)
-(za(2,6)**2*zb(4,6)**2*za(4,3))/(za(2,5)*za(5,6)*za(1,6))*(Lone(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4)))/(s(3,4))
-(za(1,2)**2*za(1,3)*zb(1,6)*zb(1,4))/(2*za(2,5)*za(1,5)*za(1,6))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
-(za(2,5)*za(1,2)*zb(4,5)**2*za(4,3))/(2*za(2,6)*za(1,5)*za(1,6))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4)))/(s(3,4))
-(za(2,6)**2*zb(4,6)*zab2(3,1,2,6))/(za(2,5)*za(5,6)*za(1,6))*(Lone(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2)))/(s(1,2))
-(za(1,2)**3*zb(1,4)**2*za(4,3))/(2*za(2,5)*za(2,6)*za(1,5)*za(1,6))*(Lone(-(s(1,3)+s(1,4)+s(3,4)),-s(3,4)))/(s(3,4))
+(za(1,2)*za(1,3)**2*zb(1,5)*zb(4,3))/(za(1,5)*za(1,6)**2)*(Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(2,5)))/(s(2,5))
+(za(2,6)*za(3,6)*zb(4,6)*(za(2,5)*za(1,6)-za(1,2)*za(5,6)))/(za(1,6)**2*za(2,5)*za(5,6)**2)
*Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(3,4))
+(za(3,5)**2*za(1,2)*zb(1,5)*zb(4,3))/(za(5,6)**2*za(1,5))*(Lzero(-(s(1,2)+s(1,5)+s(2,5)),-s(1,2)))/(s(1,2))
+zb(4,5)*((za(2,5)*za(3,5)*za(1,2))/(za(2,6)*za(5,6)*za(1,5)**2)
-(za(2,6)*za(3,5))/(za(5,6)**2*za(1,6))
+(za(2,3)*za(1,2))/(za(2,6)*za(1,5)*za(1,6))
)
*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
+(za(1,2)*zb(1,6)*zb(4,3))/(za(1,5)*za(1,6)*za(2,5))*((za(2,6)*za(1,3)*zb(4,6))/(2*zb(3,4))
+(za(3,5)*za(1,2)*za(1,3))/(za(1,5))
-(za(3,6)*za(1,2)*zab2(1,2,6,4))/(za(1,6)*zb(3,4))
)
*(Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6)))/(s(2,6))
+(za(2,6)*za(3,6)*za(1,2)*zb(4,6))/(za(1,6)*za(5,6))*((zb(1,2))/(za(5,6))
+(zab2(1,2,6,1))/(za(2,5)*za(1,6))
)
*(Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2)))/(s(1,2))
-(za(3,6)**2*za(1,2)*zb(5,6)*zb(4,3))/(za(5,6)*za(1,6)**2)*(Lzero(-(s(1,3)+s(1,4)+s(3,4)),-s(2,5)))/(s(2,5))
-(za(3,5)**2*za(1,2)*zb(5,6)*zb(4,3))/(za(5,6)*za(1,5)**2)*(Lzero(-(s(1,3)+s(1,4)+s(3,4)),-s(2,6)))/(s(2,6))
+(za(1,2)**2*zb(1,4))/(za(1,5)*za(1,6)*za(2,6))*((za(3,6)*za(1,2))/(za(2,5)*za(1,6))
+(za(1,3))/(za(1,5))
)
*Lzero(-(s(1,3)+s(1,4)+s(3,4)),-s(3,4))
+((za(3,6)*za(1,2)*za(5,6)-za(2,6)*za(1,6)*za(3,5)))/(za(2,5)*za(1,6)**2*za(5,6)**2)*(za(1,2)*zb(1,4)*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-s(1,2))
+za(2,3)*zb(4,3)*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-(s(1,2)+s(1,5)+s(2,5))))
+(za(1,2)*za(2,3)*zb(4,3))/(za(1,5)*za(1,6))*((3*za(2,3))/(2*za(2,5)*za(2,6))
-(za(1,3))/(za(2,5)*za(1,6))
-(za(1,3))/(za(2,6)*za(1,5))
)
*Lnrat(-(s(1,2)+s(1,6)+s(2,6)),-(s(1,3)+s(1,4)+s(3,4)))
+(zb(5,6)*zb(4,3))/(za(1,6)*(s(1,3)+s(1,4)+s(3,4)))*((za(2,6)*za(1,3)*zb(1,4))/(za(5,6)*zb(3,4))
-(za(2,3)*za(3,6))/(za(5,6))
+(za(1,3)*zab2(2,1,3,4))/(2*za(1,5)*zb(3,4))
)
-(za(2,3)*za(1,2)*zab2(2,1,5,4))/(2*za(2,5)*za(2,6)*za(1,5)*za(1,6)))

==> anc/Eq._C.8_-_LC_down_mp <==
(s(3,4)*(
((zb(1,4)**2*za(2,5)**2)/((s(2,5)+s(2,6)+s(5,6))*za(2,6)*zb(3,4)*zab2(6,2,5,1))
+(zab2(3,2,5,6)**2)/(zb(2,5)*(s(2,5)+s(2,6)+s(5,6))*za(3,4)*zab2(1,2,6,5))
)*LsminOneTMH(s(1,6),(s(2,5)+s(2,6)+s(5,6)),s(2,5),s(3,4))
-(za(1,2)*zab2(2,1,6,4)**2)/(za(1,6)*zb(3,4)*za(2,6)*zab2(1,2,6,5)*zab2(2,1,6,5))*LsminOneTMH(s(2,5),(s(1,2)+s(1,6)+s(2,6)),s(1,6),s(3,4))
+(zab2(3,2,5,6)**2)/(zb(2,5)*(s(2,5)+s(2,6)+s(5,6))*za(3,4)*zab2(1,2,6,5))*LsminOne(-s(2,5),-(s(2,5)+s(2,6)+s(5,6)),-s(2,6))
-(zab2(2,1,6,4)*(za(2,6)*zb(6,1)*za(1,3)-za(1,2)*zb(1,4)*za(3,4)))/(zab2(1,2,6,5)*zb(1,5)*za(1,6)*za(2,6)*s(3,4))*LsminOne(-s(1,6),-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
+((2*za(2,5)**2*zab2(3,2,5,6)*zb(1,4))/(za(6,2)*(s(2,5)+s(2,6)+s(5,6))**2)
+(za(1,2))/(za(6,2)*(s(1,2)+s(1,6)+s(2,6))*(s(2,5)+s(2,6)+s(5,6)))*
((zab2(5,2,6,1)*zab2(3,2,5,6)*zab2(2,1,6,4))/(zab2(1,2,6,5))
-zb(1,6)*za(2,5)*za(5,3)*zb(1,4)))
*iTm(s(1,6),s(2,5),s(3,4))
+(3)/(2)*(zab2(3,1,4,6)**2)/(zb(2,5)*za(3,4)*zab2(1,2,6,5)*(s(1,3)+s(1,4)+s(3,4)))*(Lnrat(-(s(2,5)+s(2,6)+s(5,6)),-s(2,6))-Lnrat(-s(3,4),-(s(1,2)+s(1,6)+s(2,6))))
+(3*za(1,3)*zb(1,6)*zab2(2,1,6,4)
+za(1,2)*zb(1,4)*(za(3,5)*zb(5,6)-za(3,4)*zb(4,6)))/(2*za(1,6)*zb(1,5)*za(3,4)*zb(3,4)*zab2(1,2,6,5))
*Lnrat(-s(2,6),-(s(1,2)+s(1,6)+s(2,6)))
-(2*za(1,3)*zb(1,6)*zab2(3,1,4,6))/(za(3,4)*zb(2,5)*zab2(1,2,6,5)*(s(1,3)+s(1,4)+s(3,4)))*Lzero(-s(3,4),-(s(1,3)+s(1,4)+s(3,4)))
-(3*za(3,5)*za(1,2)*zab2(2,3,5,4))/(2*za(3,4)*zb(3,4)*za(1,6)*za(2,6)*zab2(1,2,6,5))*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(3,4))
+(za(1,2)**2*zb(1,4))/(2*za(1,6)*za(2,6)*zb(3,4)*zab2(1,2,6,5))*((zb(1,4))/(zb(1,5))
-(za(3,5))/(za(3,4))
)
*Lzero(-(s(1,2)+s(1,6)+s(2,6)),-s(2,6))
-(za(3,5)*zb(5,6)*zab2(3,2,5,6))/(za(2,6)*za(3,4)*zb(2,5)*zb(2,6)*zab2(1,2,6,5))*Lzero(-(s(2,5)+s(2,6)+s(5,6)),-s(2,6))
-(1)/(2)*(za(1,3)**2*zb(1,6)**2)/(zb(2,5)*za(3,4)*zab2(1,2,6,5)*(s(1,3)+s(1,4)+s(3,4)))*Lone(-s(3,4),-(s(1,3)+s(1,4)+s(3,4)))
+(1)/(2)*(za(3,5)*za(1,2)*za(2,5)*zb(4,5))/(za(1,6)*za(2,6)*zab2(1,2,6,5)*(s(1,2)+s(1,6)+s(2,6)))*Lone(-s(3,4),-(s(1,2)+s(1,6)+s(2,6)))
+(1)/(2)*(za(3,5)**2*zb(5,6)**2)/(zb(2,5)*za(3,4)*zab2(1,2,6,5)*(s(2,5)+s(2,6)+s(5,6)))*Lone(-s(2,6),-(s(2,5)+s(2,6)+s(5,6)))
+(1)/(2*zab2(1,2,6,5))*((zab2(3,1,4,6)**2)/(zb(2,5)*za(3,4)*(s(1,3)+s(1,4)+s(3,4)))
+(za(1,2)**2*zb(1,4)**2)/(zb(3,4)*zb(1,5)*za(1,6)*za(2,6))
+(zb(4,6)**2)/(zb(3,4)*zb(2,5))
-(za(3,5)*za(1,2)*za(2,3))/(za(3,4)*za(1,6)*za(2,6))
)
)
+Vpole_lc((s(1,2)+s(1,6)+s(2,6)))*Alo_Qd_mp())

==> anc/Eq._D.10_-_A_dW_mmp <==
+2*za(p1,p6)*za(p3,p4)*zab2(p6,p1,p7,p4)**2*zaa22(p5,p3,p4,p1,p7,p6)/(za(p1,p7)*za(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*zab2(p6,p1,p7,p5)*s(p1,p6,p7))-2*zb(p1,p7)**2*za(p3,p4)*zab2(p6,p2,p3,p4)**2*zab2(p6,p1,p5,p7)/(zb(p1,p5)*zab2(p6,p1,p7,p5)*zbb22(p2,p3,p4,p1,p5,p7)*s(p1,p5,p7)*s(p2,p3,p4))-2*zb(p1,p4)*zb(p2,p7)*za(p3,p4)*zab2(p5,p2,p6,p7)*zbb22(p4,p3,p5,p2,p6,p7)/(zb(p1,p5)*zb(p2,p6)*zb(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))+zab2(p5,p2,p6,p7)*zb(p1,p7)*zb(p2,p7)*za(p3,p4)*zb(p4,p5)*(2*zab2(p5,p2,p6,p7)*zb(p2,p4)-2*zb(p2,p7)*zb(p3,p4)*za(p3,p5))/(zb(p1,p5)*zb(p2,p6)*zb(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*zbb22(p2,p3,p4,p1,p5,p7))-2*zb(p1,p7)**2*zb(p2,p7)*zb(p3,p4)*za(p3,p5)*zab2(p3,p2,p6,p7)/(zb(p1,p5)*zb(p2,p6)*zb(p6,p7)*zab2(p5,p3,p4,p5)*zbb22(p2,p3,p4,p1,p5,p7))

==> anc/Eq._D.11_-_A_eW_mmp <==
+2*za(p1,p6)*za(p4,p5)*zab2(p6,p1,p7,p4)**2*s(p3,p4,p5)/(za(p1,p7)*zb(p3,p5)*za(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*s(p1,p6,p7))-2*zb(p2,p7)*za(p4,p5)*zbb22(p4,p3,p5,p2,p6,p7)**2/(zb(p2,p6)*zb(p3,p5)*zb(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))

==> anc/Eq._D.12_-_A_eW_pmp <==
+2*za(p1,p6)*zb(p4,p5)*zaa22(p6,p1,p7,p4,p5,p3)**2/(za(p1,p7)*za(p3,p5)*za(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*s(p1,p6,p7))-2*zb(p2,p7)*zb(p4,p5)*zab2(p3,p2,p6,p7)**2*s(p3,p4,p5)/(zb(p2,p6)*za(p3,p5)*zb(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))

==> anc/Eq._D.13_-_A_uW_mpm <==
-2*zb(p1,p4)**2*za(p3,p4)*zab2(p7,p2,p5,p6)**3/(zb(p2,p5)*zab2(p7,p2,p6,p5)*zbb22(p1,p3,p4,p2,p5,p6)*s(p1,p3,p4)*s(p2,p5,p6))+2*zb(p1,p4)**2*za(p2,p7)**3*za(p3,p4)*zaa22(p7,p2,p6,p3,p4,p5)/(za(p2,p6)*za(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*zab2(p7,p2,p6,p5)*s(p2,p6,p7))+2*zb(p1,p6)**3*zab2(p2,p3,p5,p4)*(za(p3,p4)*zab2(p5,p2,p3,p4)-za(p3,p5)*s(p1,p6,p7))/(zb(p1,p7)*zb(p2,p5)*zb(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*s(p1,p6,p7))+2*zb(p1,p4)*zb(p1,p6)**3*za(p2,p5)*zab2(p3,p2,p5,p6)/(zb(p1,p7)*zb(p2,p5)*zb(p6,p7)*zab2(p2,p6,p7,p1)*zbb22(p1,p3,p4,p2,p5,p6))

==> anc/Eq._D.14_-_A_dW_mpm <==
zb(p1,p6)**3*zab2(p2,p3,p5,p4)*(2*zb(p1,p4)*za(p2,p5)*za(p3,p4)-2*za(p3,p5)*zab2(p2,p6,p7,p1))/(zb(p1,p5)*zb(p1,p7)*zb(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*s(p1,p6,p7))-2*zb(p1,p4)**2*za(p2,p7)**3*za(p3,p4)*zab2(p5,p3,p4,p1)/(zb(p1,p5)*za(p2,p6)*za(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))+2*zb(p1,p6)**3*za(p2,p3)*zab2(p5,p2,p3,p4)/(zb(p1,p5)*zb(p1,p7)*zb(p6,p7)*s(p1,p6,p7)*s(p2,p3,p4))

==> anc/Eq._D.15_-_A_eW_mpm <==
-2*zb(p1,p6)**3*za(p4,p5)*zab2(p2,p3,p5,p4)**2/(zb(p1,p7)*zb(p3,p5)*zb(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*s(p1,p6,p7))+2*zb(p1,p4)**2*za(p2,p7)**3*za(p4,p5)*s(p3,p4,p5)/(za(p2,p6)*zb(p3,p5)*za(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))

==> anc/Eq._D.16_-_A_eW_ppm <==
-2*zb(p1,p6)**3*za(p2,p3)**2*zb(p4,p5)*s(p3,p4,p5)/(zb(p1,p7)*za(p3,p5)*zb(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*s(p1,p6,p7))+2*za(p2,p7)**3*zb(p4,p5)*zab2(p3,p4,p5,p1)**2/(za(p2,p6)*za(p3,p5)*za(p6,p7)*zab2(p2,p6,p7,p1)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))

==> anc/Eq._D.17_-_A_uW_mpp <==
+2*za(p2,p3)**2*zb(p3,p4)*zaa22(p5,p3,p4,p2,p6,p7)/(za(p1,p7)*za(p2,p6)*za(p6,p7)*zab2(p5,p3,p4,p5)*zab2(p7,p2,p6,p5))+za(p2,p5)*za(p3,p5)*(-4*za(p2,p3)*zb(p3,p4)+2*za(p2,p5)*zb(p4,p5))/(za(p1,p7)*za(p2,p6)*za(p6,p7)*zab2(p5,p3,p4,p5))+2*zb(p1,p4)*za(p2,p5)**2*zab2(p3,p1,p4,p5)/(za(p2,p6)*za(p6,p7)*zab2(p7,p2,p6,p5)*s(p1,p3,p4))+2*zb(p3,p4)*zab2(p3,p2,p5,p6)**2/(za(p1,p7)*zb(p2,p5)*zab2(p7,p2,p6,p5)*s(p2,p5,p6))+(-2*za(p2,p5)*za(p3,p7)*zab2(p2,p3,p5,p4)-2*za(p2,p3)*za(p2,p7)*zb(p3,p4)*za(p3,p5))/(za(p1,p7)*za(p2,p6)*za(p6,p7)*zab2(p7,p2,p6,p5))


==> anc/Eq._D.18_-_A_dW_mpp <==
-2*za(p2,p3)**2*zb(p3,p4)*zaa22(p5,p3,p4,p1,p7,p6)/(za(p1,p7)*za(p2,p6)*za(p6,p7)*zab2(p5,p3,p4,p5)*zab2(p6,p1,p7,p5))+za(p2,p5)*za(p3,p5)*(4*za(p2,p3)*zb(p3,p4)-2*za(p2,p5)*zb(p4,p5))/(za(p1,p7)*za(p2,p6)*za(p6,p7)*zab2(p5,p3,p4,p5))+2*zb(p1,p7)**2*za(p2,p3)**2*zb(p3,p4)/(zb(p1,p5)*za(p2,p6)*zab2(p6,p1,p7,p5)*s(p1,p5,p7))-2*za(p2,p3)*zab2(p5,p2,p3,p4)*zab3(p5,p1,p6,p7,p5)/(za(p1,p7)*za(p6,p7)*zab2(p6,p1,p7,p5)*s(p2,p3,p4))+2*za(p2,p3)*za(p5,p6)*zab2(p2,p3,p5,p4)/(za(p1,p7)*za(p2,p6)*za(p6,p7)*zab2(p6,p1,p7,p5))


==> anc/Eq._D.19_-_A_eW_mpp <==
+2*za(p4,p5)*zab2(p2,p3,p5,p4)**2/(za(p1,p7)*za(p2,p6)*zb(p3,p5)*za(p6,p7)*zab2(p5,p3,p4,p5))


==> anc/Eq._D.20_-_A_eW_pmm <==
-2*zb(p4,p5)*zab2(p3,p4,p5,p1)**2/(zb(p1,p7)*zb(p2,p6)*za(p3,p5)*zb(p6,p7)*zab2(p5,p3,p4,p5))

==> anc/Eq._D.28_-_A_uW_mm <==
-2*za(p3,p4)*zab2(p5,p3,p4,p6)*zab2(p7,p1,p2,p4)**2/(za(p2,p7)*zb(p5,p6)*zab2(p1,p2,p7,p6)*zab2(p5,p3,p4,p5)*s(p1,p2,p7))-2*zbb22(p2,p6,p7,p3,p5,p4)*(zab2(p3,p1,p4,p2)*zab2(p5,p3,p4,p6)+zb(p1,p2)*za(p1,p5)*za(p3,p5)*zb(p5,p6))/(zb(p2,p7)*zb(p5,p6)*zab2(p1,p2,p7,p6)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))-2*zb(p1,p4)*zab2(p3,p1,p4,p2)*zab2(p5,p6,p7,p2)/(zb(p2,p7)*zb(p5,p6)*s(p1,p3,p4)*s(p2,p6,p7))

==> anc/Eq._D.29_-_A_dW_mm <==
zb(p1,p2)**2*zab2(p6,p3,p5,p4)*(-2*za(p3,p6)*zab2(p5,p3,p4,p1)-2*zb(p1,p5)*za(p3,p5)*za(p5,p6))/(zb(p1,p5)*zb(p2,p7)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p1,p2,p7))-2*zb(p1,p4)**2*za(p3,p4)*za(p6,p7)**2*zab2(p5,p3,p4,p1)/(zb(p1,p5)*za(p2,p7)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p2,p6,p7))+2*zb(p1,p2)**2*za(p3,p6)*zab2(p5,p3,p6,p4)/(zb(p1,p5)*zb(p2,p7)*s(p1,p2,p7)*s(p3,p4,p6))

==> anc/Eq._D.30_-_A_eW_mm <==
+2*zb(p1,p2)**2*za(p4,p5)*zab2(p6,p3,p5,p4)**2/(zb(p2,p7)*zb(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p1,p2,p7))+2*zb(p1,p4)**2*za(p4,p5)*za(p6,p7)**2*s(p3,p4,p5)/(za(p2,p7)*zb(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p2,p6,p7))

==> anc/Eq._D.31_-_A_eW_pp <==
-2*zb(p1,p7)**2*za(p3,p6)**2*zb(p4,p5)*s(p3,p4,p5)/(zb(p2,p7)*za(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p1,p2,p7))-2*za(p2,p6)**2*zb(p4,p5)*zab2(p3,p4,p5,p1)**2/(za(p2,p7)*za(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p2,p6,p7))

==> anc/Eq._D.32_-_A_uW_pm <==
-2*zb(p1,p2)**2*zb(p3,p4)*za(p3,p6)**2*zab2(p6,p3,p4,p5)/(zb(p2,p7)*za(p5,p6)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p1,p2,p7))+za(p6,p7)**2*zab2(p3,p4,p5,p1)*(-2*zb(p1,p4)*zab2(p6,p3,p4,p5)+2*zb(p1,p5)*zb(p4,p5)*za(p5,p6))/(za(p2,p7)*za(p5,p6)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p2,p6,p7))+2*zb(p1,p4)*za(p6,p7)**2*zab2(p3,p1,p4,p5)/(za(p2,p7)*za(p5,p6)*s(p1,p3,p4)*s(p2,p6,p7))


==> anc/Eq._D.33_-_A_dW_pm <==
+2*zb(p3,p4)*zb(p5,p6)*zaa22(p3,p4,p5,p1,p2,p7)**2/(za(p2,p7)*zab2(p1,p2,p7,p6)*zab2(p5,p3,p4,p5)*zab2(p5,p3,p4,p6)*s(p1,p2,p7))-2*zb(p3,p4)*zab2(p1,p3,p4,p5)*zab2(p3,p6,p7,p2)**2/(za(p1,p5)*zb(p2,p7)*zab2(p1,p2,p7,p6)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))-2*za(p3,p4)*zab2(p7,p3,p6,p4)**2/(za(p1,p5)*za(p2,p7)*zab2(p5,p3,p4,p6)*s(p3,p4,p6))


==> anc/Eq._D.34_-_A_eW_pm <==
+2*zb(p1,p2)**2*za(p3,p6)**2*zb(p4,p5)*s(p3,p4,p5)/(zb(p2,p7)*za(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p1,p2,p7))+2*zb(p4,p5)*za(p6,p7)**2*zab2(p3,p4,p5,p1)**2/(za(p2,p7)*za(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p2,p6,p7))


==> anc/Eq._D.35_-_A_eW_mp <==
-2*zb(p1,p7)**2*za(p4,p5)*zab2(p6,p3,p5,p4)**2/(zb(p2,p7)*zb(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p1,p2,p7))-2*zb(p1,p4)**2*za(p2,p6)**2*za(p4,p5)*s(p3,p4,p5)/(za(p2,p7)*zb(p3,p5)*zab2(p5,p3,p4,p5)*zab2(p6,p2,p7,p1)*s(p2,p6,p7))


==> anc/Eq._D.5_-_A_uW_mmm <==
-2*zb(p1,p4)**2*za(p3,p4)*zab2(p5,p3,p4,p2)/(zb(p1,p7)*zb(p2,p5)*zb(p2,p6)*zb(p6,p7)*zab2(p5,p3,p4,p5))


==> anc/Eq._D.6_-_A_dW_mmm <==
+2*zb(p1,p4)**2*za(p3,p4)*zab2(p5,p3,p4,p1)/(zb(p1,p5)*zb(p1,p7)*zb(p2,p6)*zb(p6,p7)*zab2(p5,p3,p4,p5))

==> anc/Eq._D.7_-_A_eW_mmm <==
-2*zb(p1,p4)**2*za(p4,p5)*s(p3,p4,p5)/(zb(p1,p7)*zb(p2,p6)*zb(p3,p5)*zb(p6,p7)*zab2(p5,p3,p4,p5))

==> anc/Eq._D.8_-_A_eW_ppp <==
+2*za(p2,p3)**2*zb(p4,p5)*s(p3,p4,p5)/(za(p1,p7)*za(p2,p6)*za(p3,p5)*za(p6,p7)*zab2(p5,p3,p4,p5))

==> anc/Eq._D.9_-_A_uW_mmp <==
+2*za(p1,p6)*za(p3,p4)*zab2(p5,p3,p4,p2)*zab2(p6,p1,p7,p4)**2/(za(p1,p7)*zb(p2,p5)*za(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p5,p3,p4,p5)*s(p1,p6,p7))-2*zb(p2,p7)*zb(p3,p4)*zab2(p3,p1,p4,p7)**2/(zb(p2,p5)*zb(p2,p6)*zb(p6,p7)*zab2(p1,p3,p4,p5)*s(p1,p3,p4))-2*za(p1,p5)*zb(p2,p7)*za(p3,p4)*zbb22(p4,p3,p5,p2,p6,p7)**2/(zb(p2,p6)*zb(p6,p7)*zab2(p1,p6,p7,p2)*zab2(p1,p3,p4,p5)*zab2(p5,p3,p4,p5)*s(p2,p6,p7))

==> anc/README <==
We provide here machine friendly formats for all spinor-helicity
expressions in Appendix C (six-parton process at one-loop order)
and D (seven-parton process at tree level).

# CONVENTIONS

The convenventions used for the function names are fairly self
explanatory, a few examples follow:

Spinor products:
    za(A,B) = <A|B>
    zb(A,B) = [A|B]
    zab2(A,B,C,D) = <A|(B+C)|D]
    zaa22(A,B,C,D,E,F) = <A|(B+C)|(D+E)|F>
    etc..

Transcendental functions:
    LsminOne = Ls_{-1}
    LsminOneTME = Ls_{-1}^{2me}
    Lzero = L_0
    Lone = L_1
    etc...

The expressions are in one-to-one correspondance with the equations in
the TeX, according to the file name.

# TEST SCRIPT

We also provide a script which checks these equations against a
benchmark kinematic point. Note: only the finite piece in the
dimensional regulator expansion is checked explicitly here for the
one-loop expressions.

Script requirements:
    language: python (tested on 2.7, 3.5 and 3.9 - 3.9 is recommended)
    packages: pytest, lips (Lorentz invariant phase space)
To install the required packages do:
    pip install pytest lips
or possibly the same command with pip3, depending on your setup.

With version 3.9 this should be all. If attempting to run with a version of
python which reached its end of life it may be required to manually downgrade
certain packages to the last compatible version, for instance:
    pip install numpy==1.18 mpmath==1.2

Run all checks with (remove the options for less output):
    pytest --verbose --capture=no

Individual components can also be run with:
    python pycheck/evaluator.py Colour (Charge) Helicity
    e.g.: python pycheck/evaluator.py LC uppe pp
          python pycheck/evaluator.py SL down mp
	  python pycheck/evaluator.py A7 mmp
	  python pycheck/evaluator.py A7 pmp

The radiation pieces are checked in pairs, i.e. radiation from charged
lepton (Wnorad) + radiation from W-boson (Wrad).  Instead of charge,
use 'dk': python pycheck/evaluator.py SL dk pm
Note: this test is not implemented for helicities 'mp' (Eq. C.29) and
'mm' (Eq. C.30).


==> anc/benchmark_values/Wp_A7_mm.f <==
         tot=(-2.38615888269706668E-003,-3.31953482266688239E-003)


==> anc/benchmark_values/Wp_A7_mmm.f <==
         tot=(-2.84024848979814700E-003,4.88224080145721216E-005)


==> anc/benchmark_values/Wp_A7_mmp.f <==
         tot=(-8.39098195626200999E-002,9.07724573311364906E-004)


==> anc/benchmark_values/Wp_A7_mp.f <==
         tot=(-3.44284210196855447E-003,1.64766313732981687E-002)


==> anc/benchmark_values/Wp_A7_mpm.f <==
         tot=(-9.26563113828293844E-002,-3.62362912634993234E-002)


==> anc/benchmark_values/Wp_A7_mpp.f <==
         tot=(-9.88819699574729205E-003,-4.69266706134714891E-003)


==> anc/benchmark_values/Wp_A7_pm.f <==
         tot=(1.28327935150868242E-003,-7.56179052647763372E-003)


==> anc/benchmark_values/Wp_A7_pmm.f <==
         tot=(-6.00294719195662140E-004,-2.29717455876775811E-003)


==> anc/benchmark_values/Wp_A7_pmp.f <==
         tot=(-9.56528477683878109E-002,-7.68480672305593415E-002)


==> anc/benchmark_values/Wp_A7_pp.f <==
         tot=(-1.76901897638198982E-002,1.78770104092883172E-002)


==> anc/benchmark_values/Wp_A7_ppm.f <==
         tot=(-8.46885521518999790E-002,-0.13134747978934649)


==> anc/benchmark_values/Wp_A7_ppp.f <==
         tot=(4.45925814407961436E-004,-4.82528436051367794E-003)


==> anc/benchmark_values/Wp_mmLCQWnorad.f <==
         tot=(5.44958151532421789E-002,-6.86840361560996093E-002)


==> anc/benchmark_values/Wp_mmLCQWrad.f <==
         tot=(-1.19075128182373730E-005,1.00132958663467630E-006)


==> anc/benchmark_values/Wp_mmLCQdk.f <==
         tot=(5.45077226660604236E-002,-6.86850374856862456E-002)


==> anc/benchmark_values/Wp_mmSLQWnorad.f <==
         tot=(-4.22389207142170597E-002,-6.25403210117270528E-003)


==> anc/benchmark_values/Wp_mmSLQWrad.f <==
         tot=(-2.22528318457863583E-006,4.90599565809631214E-006)


==> anc/benchmark_values/Wp_mmSLQdk.f <==
         tot=(-4.22411459974016412E-002,-6.24912610551460815E-003)


==> anc/benchmark_values/Wp_mpLCQWnorad.f <==
         tot=(8.45038367752492386E-003,-2.78000986959840261E-002)


==> anc/benchmark_values/Wp_mpLCQWrad.f <==
         tot=(-2.88469064563698226E-006,6.39037388713616190E-007)


==> anc/benchmark_values/Wp_mpLCQdk.f <==
         tot=(8.45326836817055990E-003,-2.78007377333727400E-002)


==> anc/benchmark_values/Wp_mpLCQdown.f <==
         tot=(2.21836802588047735E-002,-3.54322755287453245E-002)


==> anc/benchmark_values/Wp_mpLCQuppe.f <==
         tot=(-7.88779680770649270E-003,7.89846157306377640E-004)


==> anc/benchmark_values/Wp_mpSLQWnorad.f <==
         tot=(-1.35963802836242299E-002,2.46203702119668875E-003)


==> anc/benchmark_values/Wp_mpSLQWrad.f <==
         tot=(-4.72813589093031964E-007,2.18150720782548632E-006)


==> anc/benchmark_values/Wp_mpSLQdk.f <==
         tot=(-1.35968530972133232E-002,2.46421852840451438E-003)


==> anc/benchmark_values/Wp_mpSLQdown.f <==
         tot=(-2.03813526548056005E-002,-1.89551986187737678E-003)


==> anc/benchmark_values/Wp_mpSLQuppe.f <==
         tot=(1.51285909499894195E-003,3.47443512411517094E-003)


==> anc/benchmark_values/Wp_pmLCQWnorad.f <==
         tot=(-1.36962384010506193E-002,2.60331861841669628E-002)


==> anc/benchmark_values/Wp_pmLCQWrad.f <==
         tot=(-8.56457698986409853E-006,2.59605322041343947E-006)


==> anc/benchmark_values/Wp_pmLCQdk.f <==
         tot=(-1.37048029780404840E-002,2.60357822373873775E-002)


==> anc/benchmark_values/Wp_pmSLQWnorad.f <==
         tot=(1.42312485522611172E-002,-1.03386300085802317E-003)


==> anc/benchmark_values/Wp_pmSLQWrad.f <==
         tot=(6.35113435069481154E-007,-4.00073080752128030E-006)


==> anc/benchmark_values/Wp_pmSLQdk.f <==
         tot=(1.42318836656961864E-002,-1.03786373166554454E-003)


==> anc/benchmark_values/Wp_ppLCQWnorad.f <==
         tot=(3.60524232014407600E-003,1.00409473540860987E-002)


==> anc/benchmark_values/Wp_ppLCQWrad.f <==
         tot=(-1.61256484287288881E-006,1.55551446101903412E-006)


==> anc/benchmark_values/Wp_ppLCQdk.f <==
         tot=(3.60362975530120321E-003,1.00425028685471179E-002)


==> anc/benchmark_values/Wp_ppLCQdown.f <==
         tot=(5.78708785552877782E-004,6.61659713281109756E-005)


==> anc/benchmark_values/Wp_ppLCQuppe.f <==
         tot=(1.75705132026220123E-003,-2.97794197140440614E-002)


==> anc/benchmark_values/Wp_ppSLQWnorad.f <==
         tot=(3.58370349259338333E-003,-3.78898897321556811E-003)


==> anc/benchmark_values/Wp_ppSLQWrad.f <==
         tot=(-4.13543986838611047E-007,-1.59077852347863439E-006)


==> anc/benchmark_values/Wp_ppSLQdk.f <==
         tot=(3.58328994860654480E-003,-3.79057975173904653E-003)


==> anc/benchmark_values/Wp_ppSLQdown.f <==
         tot=(-4.32746977198468431E-004,-6.31371379259664943E-005)



==> anc/benchmark_values/Wp_ppSLQuppe.f <==
         tot=(-1.32801427417370485E-002,6.02512884209626797E-003)


==> anc/pycheck/evaluator.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Initialisation
from __future__ import unicode_literals
from __future__ import print_function
from __future__ import division

import sys
import os
import numpy
import mpmath

from copy import deepcopy
from lips import Particles

dir_path = os.path.dirname(os.path.realpath(__file__))

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# KINEMATIC CHECK

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

global oKCheckParticles

oKCheckParticles6 = Particles(6)

oKCheckParticles6[1].four_mom = numpy.array(list(map(mpmath.mpf, [-3.0000000000000000,  2.1213203435596424 ,  1.0606601717798212 ,  1.8371173070873839])))  # noqa
oKCheckParticles6[2].four_mom = numpy.array(list(map(mpmath.mpf, [-3.0000000000000000, -2.1213203435596424 , -1.0606601717798212 , -1.8371173070873839])))  # noqa
oKCheckParticles6[3].four_mom = numpy.array(list(map(mpmath.mpf, [0.85714285714285710, -0.31578947368421051,  0.79685060448070799,  0.0000000000000000])))  # noqa
oKCheckParticles6[4].four_mom = numpy.array(list(map(mpmath.mpf, [2.0000000000000000 ,  2.0000000000000000 ,  0.0000000000000000 ,  0.0000000000000000])))  # noqa
oKCheckParticles6[5].four_mom = numpy.array(list(map(mpmath.mpf, [1.0000000000000000 , -0.18421052631578949,  0.46482951928041311,  0.8660254037844386])))  # noqa
oKCheckParticles6[6].four_mom = numpy.array(list(map(mpmath.mpf, [2.1428571428571432 , -1.5000000000000000 , -1.2616801237611210 , -0.8660254037844386])))  # noqa

assert(abs(oKCheckParticles6.ldot(1, 1)) < 10 ** -14)
assert(abs(oKCheckParticles6.ldot(2, 2)) < 10 ** -14)
assert(abs(oKCheckParticles6.ldot(3, 3)) < 10 ** -14)
assert(abs(oKCheckParticles6.ldot(4, 4)) < 10 ** -14)
assert(abs(oKCheckParticles6.ldot(5, 5)) < 10 ** -14)
assert(abs(oKCheckParticles6.ldot(6, 6)) < 10 ** -14)

oOriginalParticles = deepcopy(oKCheckParticles6)

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

oKCheckParticles7 = Particles(7)

oKCheckParticles7[1].four_mom = numpy.array(list(map(mpmath.mpf, [-0.09, -0.08, -0.01, -0.04])))
oKCheckParticles7[2].four_mom = numpy.array(list(map(mpmath.mpf, [-0.15, 0.11, 0.02, 0.10])))
oKCheckParticles7[3].four_mom = numpy.array(list(map(mpmath.mpf, [0.07, 0.02, -0.06, 0.03])))
oKCheckParticles7[4].four_mom = numpy.array(list(map(mpmath.mpf, [0.07, -0.02, 0.06, -0.03])))
oKCheckParticles7[5].four_mom = numpy.array(list(map(mpmath.mpf, [0.126896551724138, -0.076137931034483, 0.0, 0.101517241379310])))
oKCheckParticles7[6].four_mom = numpy.array(list(map(mpmath.mpf, [0.183103448275862, 0.176137931034483, -0.05, -0.001517241379310])))
oKCheckParticles7[7].four_mom = numpy.array(list(map(mpmath.mpf, [-0.21, -0.13, 0.04, -0.16])))

assert(abs(oKCheckParticles7.ldot(1, 1)) < 10 ** -14)
assert(abs(oKCheckParticles7.ldot(2, 2)) < 10 ** -14)
assert(abs(oKCheckParticles7.ldot(3, 3)) < 10 ** -14)
assert(abs(oKCheckParticles7.ldot(4, 4)) < 10 ** -14)
assert(abs(oKCheckParticles7.ldot(5, 5)) < 10 ** -14)
assert(abs(oKCheckParticles7.ldot(6, 6)) < 10 ** -14)
assert(abs(oKCheckParticles7.ldot(7, 7)) < 10 ** -14)

wmass = mpmath.mpf(80.385)
musq = mpmath.mpf(80.385) ** 2

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# KNOWN TEST RESULTS

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


def known_test_results(color, charge, helconf, verbose=True):

    # Eventually will be this for all combinations ...
    if ("A" not in color and helconf == 'pp' or charge == 'dk' or charge == 'Wnorad' or charge == 'Wrad' or
       (helconf == 'mp' and color == 'LC') or (helconf == 'mp' and color == 'SL')):
        file_path = os.path.dirname(os.path.abspath(__file__)) + "/../benchmark_values/Wp_" + helconf + color + "Q" + charge + ".f"

    if (color == "A7" and charge is None):
        file_path = os.path.dirname(os.path.abspath(__file__)) + "/../benchmark_values/Wp_" + color + "_" + helconf + ".f"

    if verbose:
        print("Reading file:", file_path.split("/")[-1])

    with open(file_path, 'r') as content_file:
        content = content_file.read()

    content = "".join([line for line in content.split("\n") if len(line) > 0 and " tot=" in line])

    content = content.split(" tot=")[1].replace("(", "").replace(")", "")
    content = content.replace("D", "E")
    real, imag = content.split(",")

    return mpmath.mpc(real, imag)


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# LOADING THE EXPRESSIONS

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

def load_expression(*args, **kwargs):

    if "verbose" in kwargs.keys():
        verbose = kwargs["verbose"]
    else:
        verbose = True

    file_ = [f for f in os.listdir(dir_path + '/..') if os.path.isfile(dir_path + "/../" + f) and "_-_" in f and "_".join(args) == f.split("_-_")[1] and "~" not in f][0]

    if verbose:
        print("Reading file:", file_)

    with open(dir_path + "/../" + file_, 'r') as content_file:
        content = content_file.read()

    if "With symmetry: " in content:
        symmetries = eval(content.split("\n")[0].split(": ")[1].split(" = ")[0])
    else:
        symmetries = []

    if False and verbose:  # disabled
        print("Loaded: ")
        print(content)
        print("\nwith symmetries: ")
        print(symmetries, "\n")

    additional_functions = ["T_sum", "T_SL", "L56mp", "T_sym", "T_antisym"]
    for additional_function in additional_functions:
        if additional_function in content:
            load_expression(additional_function, verbose=True)

    return content, symmetries

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# KINEMATIC FUNCTIONS

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


def za(a, b):
    return oKCheckParticles.compute("⟨{}|{}⟩".format(a, b))


def zb(a, b):
    return oKCheckParticles.compute("[{}|{}]".format(a, b))


def s(*args):
    return oKCheckParticles.compute("s_{}".format("".join(map(str, args))))


def zab(p1, p2, p3):
    return oKCheckParticles.compute("⟨{}|{}|{}]".format(p1, p2, p3))


def zab2(p1, p2, p3, p4):
    return oKCheckParticles.compute("⟨{}|{}+{}|{}]".format(p1, p2, p3, p4))


def zab3(p1, p2, p3, p4, p5):
    return oKCheckParticles.compute("⟨{}|{}+{}+{}|{}]".format(p1, p2, p3, p4, p5))


def zaa22(p1, p2, p3, p4, p5, p6):
    return oKCheckParticles.compute("⟨{}|{}+{}|{}+{}|{}⟩".format(p1, p2, p3, p4, p5, p6))


def zbb22(p1, p2, p3, p4, p5, p6):
    return zb(p1, p2) * zab2(p2, p4, p5, p6) + zb(p1, p3) * zab2(p3, p4, p5, p6)


def tr5(a, b, c, d):
    return oKCheckParticles.compute("tr5_{}{}{}{}".format(a, b, c, d))


def prp34():
    return s(3, 4) / (s(3, 4) - wmass**2)


def prop34():
    return (s(3, 4) - wmass**2)


def prop345():
    return (s(3, 4, 5) - wmass**2)


def P(s):
    return 1 / (s - wmass**2)


def DeltaTM(i, j, k, l):
    return (s(i, j, k, l) - s(i, j) - s(k, l)) ** 2 - 4 * s(i, j) * s(k, l)


def Delta152634():
    return mpmath.mpf(0.25) * (s(1, 5) ** 2 + s(2, 6) ** 2 + s(3, 4) ** 2 - 2 * s(1, 5) * s(2, 6) - 2 * s(1, 5) * s(3, 4) - 2 * s(2, 6) * s(3, 4))


def Delta123456():
    return mpmath.mpf(0.25) * (s(1, 2) ** 2 + s(3, 4) ** 2 + s(5, 6) ** 2 - 2 * s(1, 2) * s(3, 4) - 2 * s(1, 2) * s(5, 6) - 2 * s(3, 4) * s(5, 6))


def delta2(p1, p2, p3, p4, p5, p6):
    return s(p1, p2) - s(p3, p4) - s(p5, p6)


def iDelta152634():
    return 1 / Delta152634()


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# INTEGRAL FUNCTIONS

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


def Lnrat(r1, r2):
    bit = 0
    if mpmath.re(r1) < 0:
        bit = bit - mpmath.j * mpmath.pi
    if mpmath.re(r2) < 0:
        bit = bit + mpmath.j * mpmath.pi
    return mpmath.log(mpmath.fabs(r1 / r2)) + bit


def Lzero(r1, r2):
    return Lnrat(r1, r2) / (1 - r1 / r2)


def Lone(r1, r2):
    return (Lzero(r1, r2) + 1) / (1 - r1 / r2)


def LsminOne(x1, y1, x2):
    y2 = y1
    r1 = x1 / y1
    r2 = x2 / y2
    omr1 = mpmath.mpf(1) - r1
    omr2 = mpmath.mpf(1) - r2
    if (mpmath.re(omr1) > 1):
        dilog1 = mpmath.pi * mpmath.pi / mpmath.mpf(6) - mpmath.polylog(2, r1) - Lnrat(x1, y1) * mpmath.log(omr1)
    else:
        dilog1 = mpmath.polylog(2, omr1)
    if (mpmath.re(omr2) > 1):
        dilog2 = mpmath.pi * mpmath.pi / mpmath.mpf(6) - mpmath.polylog(2, r2) - Lnrat(x2, y2) * mpmath.log(omr2)
    else:
        dilog2 = mpmath.polylog(2, omr2)
    return dilog1 + dilog2 + Lnrat(x1, y1) * Lnrat(x2, y2) - mpmath.pi * mpmath.pi / mpmath.mpf(6)


def LsminOneTME(s, t, m1sq, m3sq):
    f2me = (s+t-m1sq-m3sq)/(s*t-m1sq*m3sq)
    arg = [f2me*s, f2me*t, f2me*m1sq, f2me*m3sq]
    Li2 = [0, 0, 0, 0]
    for j in [0,1,2,3]:
        omarg=mpmath.mpf(1)-arg[j]
        wlog=mpmath.log(mpmath.fabs(arg[j]))
        if mpmath.re(arg[j]) < 0:
            if mpmath.re(f2me) > 0:
                wlog=wlog+mpmath.j*mpmath.pi
            else:
                wlog=wlog-mpmath.j*mpmath.pi
        if mpmath.re(omarg) > 1:
            Li2[j]=mpmath.pi*mpmath.pi/mpmath.mpf(6)-mpmath.polylog(2,arg[j])-wlog*mpmath.log(omarg)
        else:
            Li2[j]=mpmath.polylog(2,omarg)
    return Li2[0]+Li2[1]-Li2[2]-Li2[3]


def LsminOneTMH(s, t, m1sq, m2sq):
    return LsminOneTMHT(s, t, m1sq, m2sq) \
     +(mpmath.mpf(0.5)*(s-m1sq-m2sq)+m1sq*m2sq/t)*iTm(s, m1sq, m2sq)


def LsminOneTMHT(s, t, m1sq, m2sq):
    r1 = m1sq/t
    r2 = m2sq/t
    omr1 = mpmath.mpf(1)-r1
    omr2 = mpmath.mpf(1)-r2
    if (mpmath.re(omr1) > 1):
        dilog1 = mpmath.pi**2/mpmath.mpf(6) \
                 -mpmath.polylog(2,r1)-Lnrat(-m1sq,-t)*mpmath.log(omr1)
    else:
        dilog1=mpmath.polylog(2,omr1)
    if (mpmath.re(omr2) > 1):
        dilog2 = mpmath.pi**2/mpmath.mpf(6) \
                 -mpmath.polylog(2,r2)-Lnrat(-m2sq,-t)*mpmath.log(omr2)
    else:
        dilog2=mpmath.polylog(2,omr2)
    return -dilog1 - dilog2 \
        +mpmath.mpf(0.5)*(Lnrat(-s,-m1sq)*Lnrat(-s,-m2sq)-Lnrat(-s,-t)**2)


def iTm(s1, s2, s3):
    """Triangle function translated from MCFM Fortran implementation"""
    s1 = mpmath.re(s1)
    s2 = mpmath.re(s2)
    s3 = mpmath.re(s3)
    smax = max(s1, s2, s3)
    smin = min(s1, s2, s3)
    smid = s1 + s2 + s3 - smax - smin
    del3 = s1**2+s2**2+s3**2-2*(s1*s2+s2*s3+s3*s1)
    if del3 > 0:
        rtdel3 = mpmath.sqrt(del3)
        if (smax < 0):
            res = iTm1b(smax, smid, smin, rtdel3, 0.)
        elif (smin > 0):
            res = -iTm1b(-smin, -smid, -smax, rtdel3, 0.)
        elif smid < 0 and smin < 0:
            res = iTm1b(smin, smid, smax, rtdel3, 1.)
        elif smax > 0 and smid > 0:
            res = -iTm1b(-smax, -smid, -smin, rtdel3, -1.)
    elif del3 < 0:
        rtdel3 = mpmath.sqrt(-del3)
        if smax < 0:
            res = iTm1a(s1, s2, s3, rtdel3)
        elif smin > 0:
            res = -iTm1a(-s1, -s2, -s3, rtdel3)
    return res


def iTm1a(s1, s2, s3, rtmdel):
    d1 = s1-s2-s3
    d2 = s2-s3-s1
    d3 = s3-s1-s2
    arg1 = 2*mpmath.atan(rtmdel/d1)
    arg2 = 2*mpmath.atan(rtmdel/d2)
    arg3 = 2*mpmath.atan(rtmdel/d3)
    return 2/rtmdel*(mpmath.clsin(2,arg1)+mpmath.clsin(2,arg2)+mpmath.clsin(2,arg3))


def iTm1b(s1, s2, s3, rtdel, flag):
    d3 = s3-s1-s2
    x = s1/s3
    y = s2/s3
    rat = 0.5*(d3+rtdel)/s3
    rho = 1./rat
    argx = rho*x
    argy = rho*y
    argdlx = -argx
    argdly = -argy
    xlog = mpmath.log(mpmath.fabs(argx))
    ylog = mpmath.log(mpmath.fabs(argy))
    temp = xlog*ylog+mpmath.pi**2/3.+(ylog-xlog)*mpmath.log((1+argy)/(1+argx)) \
          +2*(mpmath.polylog(2,argdlx)+mpmath.polylog(2,argdly))
    res = temp-abs(flag)*mpmath.pi**2+mpmath.j*mpmath.pi*flag*(xlog+ylog)
    return -res/rtdel


# Poles and tree-level functions
def Vpole_lc(ss):
    return -mpmath.mpf(3)/mpmath.mpf(2) * ( Lnrat(musq, -ss) + mpmath.mpf(2) ) \
           -mpmath.mpf(1)/mpmath.mpf(2) * ( Lnrat(musq, -s(1,6))**mpmath.mpf(2) + Lnrat(musq, -s(2,6))**mpmath.mpf(2))


def Vpole_sl():
    musq = mpmath.mpf(80.385) **mpmath.mpf(2)
    return +mpmath.mpf(3)/mpmath.mpf(2) * ( Lnrat(musq, -s(1,2,6)) + mpmath.mpf(2) ) \
           +mpmath.mpf(1)/mpmath.mpf(2) * Lnrat(musq, -s(1,2))**mpmath.mpf(2)


def Alo_Qu_pp():
    return za(1,2)*za(2,3)**2*zb(4,3) /(za(1,5)*za(1,6)*za(2,5)*za(2,6))


def Alo_Qu_mp():
    return -zb(1,6)*za(2,3)*zab2(5,2,3,4)/(zb(1,5)*za(1,6)*s(2,3,4))


def Alo_Qd_mp():
    return -(zab2(2,1,6,4)*zab2(3,2,5,1)/(zb(1,5)*za(1,6)*zb(2,5)*za(2,6))
            +zb(1,4)*za(2,5)*zab2(3,1,4,6)/(zb(2,5)*za(2,6)*s(1,3,4)))


def Alo_dk_mm():
    return zb(1,4)**2/(zb(1,5)*zb(1,6)*zb(2,6)) \
      *(za(3,4)*zab2(5,3,4,1)/prop34()+zab2(3,4,5,1)/zb(4,5))


def Alo_Wnorad_mm():
    return zb(1,4)**2/(zb(1,5)*zb(1,6)*zb(2,6)) \
      *zab2(3,4,5,1)/zb(4,5)


def Alo_Wrad_mm():
    return zb(1,4)**2/(zb(1,5)*zb(1,6)*zb(2,6)) \
      *za(3,4)*zab2(5,3,4,1)


def Alo_dk_pp():
    return za(2,3)**2/(za(2,5)*za(2,6)*za(1,6)) \
      *(zb(3,4)*zab2(2,3,4,5)/prop34()+zab2(2,4,5,3)/za(4,5))


def Alo_Wnorad_pp():
    return za(2,3)**2/(za(2,5)*za(2,6)*za(1,6)) \
      *zab2(2,4,5,3)/za(4,5)


def Alo_Wrad_pp():
    return za(2,3)**2/(za(2,5)*za(2,6)*za(1,6)) \
      *zb(3,4)*zab2(2,3,4,5)


def Alo_dk_mp():
    return -zab2(2,1,6,4) \
      /(zb(1,5)*za(1,6)*za(2,6)) \
      *((za(2,5)*za(3,4)*zb(1,4)+za(3,5)*za(2,6)*zb(1,6)) \
      /prop34()+za(2,3)*zb(1,4)/zb(4,5))


def Alo_Wnorad_mp():
    return -zab2(2,1,6,4) \
      /(zb(1,5)*za(1,6)*za(2,6)) \
      *za(2,3)*zb(1,4)/zb(4,5)


def Alo_Wrad_mp():
    return -zab2(2,1,6,4) \
      /(zb(1,5)*za(1,6)*za(2,6)) \
      *(za(2,5)*za(3,4)*zb(1,4)+za(3,5)*za(2,6)*zb(1,6))


def Alo_dk_pm():
    return zab2(3,2,6,1) \
      /(za(2,5)*zb(2,6)*zb(1,6)) \
      *((zb(1,5)*zb(4,3)*za(2,3)+zb(4,5)*zb(1,6)*za(2,6)) \
      /prop34()-zab2(2,4,5,1)/za(4,5))


def Alo_Wnorad_pm():
    return zab2(3,2,6,1) \
      /(za(2,5)*zb(2,6)*zb(1,6)) \
      *(-zab2(2,4,5,1)/za(4,5))


def Alo_Wrad_pm():
    return zab2(3,2,6,1) \
      /(za(2,5)*zb(2,6)*zb(1,6)) \
      *(zb(1,5)*zb(4,3)*za(2,3)+zb(4,5)*zb(1,6)*za(2,6))


def iza(p1,p2): return mpmath.mpf(1)/za(p1,p2)
def izb(p1,p2): return mpmath.mpf(1)/zb(p1,p2)
def izab(p1,p2,p3): return iza(p1,p2)*izb(p2,p3)
def izab2(p1,p2,p3,p4): return mpmath.mpf(1)/(za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4))

def Trfour(p1,p2,p3,p4): return s(p1,p2)*s(p3,p4)+s(p1,p4)*s(p2,p3)-s(p1,p3)*s(p2,p4)
def TrfourgR(p1,p2,p3,p4): return zb(p1, p2) * za(p2, p3) * zb(p3, p4) * za(p4, p1)
def TrfourgL(p1,p2,p3,p4): return za(p1, p2) * zb(p2, p3) * za(p3, p4) * zb(p4, p1)
def Trfourg5(p1,p2,p3,p4): return TrfourgR(p1,p2,p3,p4) - TrfourgL(p1,p2,p3,p4)


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


def is_evaluable(content):
    try:
        eval(content)
    except SyntaxError:
        return False
    else:
        return True


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


def compute(executable_content, symmetries, globalSymmetry=None):
    """executable_content is what gets evaluated at KCheck.
       symmetries are appended (summed at the end).
       globalSymmetry is used on the executable_content phase space"""

    global oKCheckParticles
    if "p7" in executable_content:
        oKCheckParticles = oKCheckParticles7
    else:
        oKCheckParticles = oKCheckParticles6

    if globalSymmetry is not None:
        oKCheckParticles = oKCheckParticles.image(globalSymmetry[0])
        if globalSymmetry[1] is True:
            oKCheckParticles.angles_for_squares()

    p1, p2, p3, p4, p5, p6, p7 = 1, 2, 3, 4, 5, 6, 7  # noqa

    executable_result = complex(eval(executable_content))

    oOriginalParticles = deepcopy(oKCheckParticles)
    for sym in symmetries:
        oKCheckParticles = oOriginalParticles.image(sym[0])   # tecnically missing inverse? own inverse
        if sym[1] is True:
            oKCheckParticles.angles_for_squares()
        if sym[2] == '+':
            executable_result += complex(eval(executable_content))
        else:
            executable_result -= complex(eval(executable_content))

    # print(executable_result)
    return executable_result


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# SUBEXPRESSIONS FROM FILES

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

T_sum = compute(*load_expression("T_sum", verbose=False))
T_SL = compute(*load_expression("T_SL", verbose=False))
L56mp = compute(*load_expression("L56mp", verbose=False))
T_sym = compute(*load_expression("T_sym", verbose=False))
T_antisym = compute(*load_expression("T_antisym", verbose=False))

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #


if __name__ == "__main__":

    if len(sys.argv) == 4:
        color, charge, helconf = sys.argv[1], sys.argv[2], sys.argv[3]
    elif len(sys.argv) == 3:
        color, helconf = sys.argv[1], sys.argv[2]
        charge = None

    if color == "A7":
        Qu, Qd = 2. / 3., - 1. / 3.
        if helconf in ["mmm", "mmp", "mpm", "mpp", "mm", "pm"]:
            executable_result = compute(*load_expression('A', 'uW', helconf)) * complex(P(oKCheckParticles7.compute("s_34"))) * Qu
            executable_result += compute(*load_expression('A', 'dW', helconf)) * complex(P(oKCheckParticles7.compute("s_34"))) * Qd
            executable_result += compute(*load_expression('A', 'eW', helconf)) * complex(P(oKCheckParticles7.compute("s_345"))) * (Qu - Qd)
        elif helconf in ["ppp", "pmp", "ppm", "pmm", "pp", "mp"]:
            if len(helconf) == 3:  # gg rad
                symmetry = ("2143576", True, )
            elif len(helconf) == 2:  # qqbar rad
                symmetry = ("6243517", True, )
            symm_helconf = (helconf[0] + helconf[1:][::-1]).replace("m", "M").replace("p", "m").replace("M", "p")
            # Note: different sign for symmetrisation with 2g or 2q radiation
            executable_result = (-1) ** len(helconf) * compute(*load_expression('A', 'dW', symm_helconf), globalSymmetry=symmetry) * complex(P(oKCheckParticles7.compute("s_34"))) * Qu
            executable_result += (-1) ** len(helconf) * compute(*load_expression('A', 'uW', symm_helconf), globalSymmetry=symmetry) * complex(P(oKCheckParticles7.compute("s_34"))) * Qd
            executable_result += compute(*load_expression('A', 'eW', helconf)) * complex(P(oKCheckParticles7.compute("s_345"))) * (Qu - Qd)
    elif (charge == 'dk'):
        executable_result = compute(*load_expression(color, 'Wnorad', helconf)) * complex(P(s(3, 4, 5)))
        executable_result += compute(*load_expression(color, 'Wrad', helconf)) * complex(P(s(3, 4))) * complex(P(s(3, 4, 5)))
    else:
        executable_result = compute(*load_expression(color, charge, helconf)) * complex(P(s(3, 4)))

    known_test_result = complex(known_test_results(color, charge, helconf))

    print("result:", executable_result)
    print("target:", known_test_result)
    mpmath.mp.dps = 20
    print("ratio: ", executable_result / known_test_result)


==> anc/pycheck/test_eqs_kcheck.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Run with pytest --verbose

from __future__ import unicode_literals
from __future__ import division

import pytest
import numpy

from evaluator import compute, load_expression, known_test_results, P, oKCheckParticles6, oKCheckParticles7


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

@pytest.mark.parametrize(
    "color, charge, helconf",
    [
        ("LC", "uppe", "pp"),
        ("LC", "down", "pp"),
        ("SL", "uppe", "pp"),
        ("SL", "down", "pp"),
        ("LC", "uppe", "mp"),
        ("LC", "down", "mp"),
        ("SL", "uppe", "mp"),
        ("SL", "down", "mp"),
        ("LC", "dk", "pp"),
        ("LC", "dk", "pm"),
        ("SL", "dk", "pp"),
        ("SL", "dk", "pm"),
    ]
)
def test_kcheck_1loop_6pt(color, charge, helconf):
    print("")

    if (charge == 'dk'):
        executable_result = compute(*load_expression(color, 'Wnorad', helconf)) * complex(P(oKCheckParticles6.compute("s_345")))
        executable_result += compute(*load_expression(color, 'Wrad', helconf)) * complex(P(oKCheckParticles6.compute("s_34"))) * complex(P(oKCheckParticles6.compute("s_345")))
    else:
        executable_result = compute(*load_expression(color, charge, helconf)) * complex(P(oKCheckParticles6.compute("s_34")))

    known_test_result = complex(known_test_results(color, charge, helconf))

    print("result:", executable_result)
    print("target:", known_test_result)

    assert(numpy.isclose(executable_result, known_test_result, rtol=1e-12))


@pytest.mark.parametrize(
    "helconf",
    # double gluon radiation (3 indep. helicities) and quark-anti-quark radiation (2 indep. helicities)
    ["mmm", "ppp", "mmp", "pmp", "mpm", "ppm", "mpp", "pmm",
     "mm", "pp", "pm", "mp"]
)
def test_kcheck_tree_7pt(helconf):
    print("")

    Qu, Qd = 2. / 3., - 1. / 3.

    if helconf in ["mmm", "mmp", "mpm", "mpp", "mm", "pm"]:
        executable_result = compute(*load_expression('A', 'uW', helconf)) * complex(P(oKCheckParticles7.compute("s_34"))) * Qu
        executable_result += compute(*load_expression('A', 'dW', helconf)) * complex(P(oKCheckParticles7.compute("s_34"))) * Qd
        executable_result += compute(*load_expression('A', 'eW', helconf)) * complex(P(oKCheckParticles7.compute("s_345"))) * (Qu - Qd)
    elif helconf in ["ppp", "pmp", "ppm", "pmm", "pp", "mp"]:
        if len(helconf) == 3:  # gg rad
            symmetry = ("2143576", True, )
        elif len(helconf) == 2:  # qqbar rad
            symmetry = ("6243517", True, )
        symm_helconf = (helconf[0] + helconf[1:][::-1]).replace("m", "M").replace("p", "m").replace("M", "p")
        # Note: different sign for symmetrisation with 2g or 2q radiation
        executable_result = (-1) ** len(helconf) * compute(*load_expression('A', 'dW', symm_helconf), globalSymmetry=symmetry) * complex(P(oKCheckParticles7.compute("s_34"))) * Qu
        executable_result += (-1) ** len(helconf) * compute(*load_expression('A', 'uW', symm_helconf), globalSymmetry=symmetry) * complex(P(oKCheckParticles7.compute("s_34"))) * Qd
        executable_result += compute(*load_expression('A', 'eW', helconf)) * complex(P(oKCheckParticles7.compute("s_345"))) * (Qu - Qd)

    known_test_result = complex(known_test_results('A7', None, helconf))

    print("result:", executable_result)
    print("target:", known_test_result)

    assert(numpy.isclose(executable_result, known_test_result, rtol=1e-12))

